Irreducible Killing and conformal Killing tensors on homogeneous plane waves

This paper presents a classification of irreducible Killing and conformal Killing 2-tensors on homogeneous plane waves, a specific class of Lorentzian metrics on four-dimensional manifolds. Using the framework of BGG operators, we derive explicit formulae for these tensors and identify the conditions under which they exist.

==> anc/arxiv.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="17" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" errorcursor="false" longdelim="true" plotoptions="" quiet="false" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1600" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Setup - initialize at the begining</Text-field></Title>
<Group labelreference="L2688" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Lie bracket in the Lie algebra \134fk</Font></Text-field>
</Input>
</Group>
<Group labelreference="L3" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">bravk:=proc(V1,V2)
subs([seq(x||i=V1[i],i=1..6),seq(y||i=V2[i],i=1..6)],[0, -gam*x1*y3+gam*x3*y1+x1*y5-x5*y1, gam*x1*y2-gam*x2*y1+x1*y6-x6*y1, -epsilon*x1*y4+epsilon*x4*y1-x2*y5-x3*y6+x5*y2+x6*y3, a1*x1*y2-a1*x2*y1-epsilon*x1*y5+epsilon*x5*y1-gam*x1*y6+gam*x6*y1, a2*x1*y3-a2*x3*y1-epsilon*x1*y6+epsilon*x6*y1+gam*x1*y5-gam*x5*y1]);
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L2689" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">The curvature form R^\134Phi of the prolongation connection</Font></Text-field>
</Input>
</Group>
<Group labelreference="L6" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Rkappa := proc ( V1, V2, W)</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> simplify(Phi( V1, Phi(V2,W))-Phi( V2, Phi(V1,W))-Phi( bravk(V1, V2), W)); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2690" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Projective Kostant's codifferential</Text-field>
</Input>
</Group>
<Group labelreference="L2691" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pdelstar:=proc(V,W)
local makeV,lambda;

makeV := proc (X)
local s,i,j,k,l,Z,Zv;
 s := 1; for i to 5 do for j to 5 do for k to 5 do for l to 5 do Z[i, j, k, l] := 0 end do end do end do end do; for i from 2 to 5 do for j from i to 5 do Z[1, i, 1, j] := X[s]; s := s+1 end do end do; for i from 2 to 5 do for j from 2 to 5 do for k from j+1 to 5 do Z[1, i, j, k] := X[s]; s := s+1 end do end do end do; for i from 2 to 5 do for j from i+1 to 5 do for k from i to 5 do for l from k+1 to 5 do if i &lt;&gt; k or j &lt;= l then Z[i, j, k, l] := X[s]; s := s+1 end if end do end do end do end do; for i to 5 do for j to 5 do for k to 5 do for l to 5 do if (i &lt;&gt; k or l &lt;&gt; j) and (i &lt;&gt; l or j &lt;&gt; k) then Zv[i, j, k, l] := Z[i, j, k, l]-Z[j, i, k, l]-Z[i, j, l, k]+Z[j, i, l, k]+Z[k, l, i, j]-Z[l, k, i, j]-Z[k, l, j, i]+Z[l, k, j, i] else Zv[i, j, k, l] := (1/2)*Z[i, j, k, l]-(1/2)*Z[j, i, k, l]-(1/2)*Z[i, j, l, k]+(1/2)*Z[j, i, l, k]+(1/2)*Z[k, l, i, j]-(1/2)*Z[l, k, i, j]-(1/2)*Z[k, l, j, i]+(1/2)*Z[l, k, j, i] end if end do end do end do end do; Zv end proc; 

lambda := proc (X, Y) 
local Y1,vys,i,j,k,l;
Y1 := makeV(Y); vys := []; for i from 2 to 5 do for j from i to 5 do vys := [op(vys), add(-Y1[1, i, 1, l1]*X[l1, j]-Y1[1, i, l1, j]*X[l1, 1]-Y1[1, l1, 1, j]*X[l1, i]-Y1[l1, i, 1, j]*X[l1, 1], l1 = 1 .. 5)] end do end do; for i from 2 to 5 do for j from 2 to 5 do for k from j+1 to 5 do vys := [op(vys), add(-Y1[1, i, j, l1]*X[l1, k]-Y1[1, i, l1, k]*X[l1, j]-Y1[1, l1, j, k]*X[l1, i]-Y1[l1, i, j, k]*X[l1, 1], l1 = 1 .. 5)] end do end do end do; for i from 2 to 5 do for j from i+1 to 5 do for k from i to 5 do for l from k+1 to 5 do if i &lt;&gt; k or j &lt;= l then vys := [op(vys), add(-Y1[i, j, k, l1]*X[l1, l]-Y1[i, j, l1, l]*X[l1, k]-Y1[i, l1, k, l]*X[l1, j]-Y1[l1, j, k, l]*X[l1, i], l1 = 1 .. 5)] end if end do end do end do end do; vys end proc;
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(2*~lambda(Matrix(5,5,{(1,2)=1}), Rkappa(V,[1,0,0,0,0,0] ,W))
+2*~lambda(Matrix(5,5,{(1,3)=1}), Rkappa(V,[0,1,0,0,0,0] ,W))
+2*~lambda(Matrix(5,5,{(1,4)=1}), Rkappa(V,[0,0,1,0,0,0] ,W))
+2*~lambda(Matrix(5,5,{(1,5)=1}), Rkappa(V,[0,0,0,1,0,0] ,W)))</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2695" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Conformal Kostant's codifferential</Text-field>
</Input>
</Group>
<Group labelreference="L2696" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">cdelstar:=proc(V,W)
local makeV,lambda;
makeV := proc (X) 
local s,i,j,k,l,Z,Zv;
s := 1; 
for i to 6 do for j to 6 do for k to 6 do for l to 6 do Z[i, j, k, l] := 0 end do end do end do end do;
for i from 2 to 5 do for j from i to 5 do Z[1, i, 1, j] := X[s]; s := s+1 od: od:
for i from 2 to 5 do for j from 2 to 5 do for k from j+1 to 5 do Z[1, i, j, k] := X[s]; s := s+1 od: od: od:
for i from 2 to 5 do Z[1, i, 1, 6] := X[s]; s := s+1 od: 
for i from 2 to 5 do for j from 2 to 5 do  Z[1, i, j, 6] := X[s]; s := s+1 od: od: 
for i from 2 to 5 do for j from i+1 to 5 do  Z[1, 6, i, j] := X[s]; s := s+1 od: od: 
Z[1, 6, 1,6] := X[s]; s := s+1;
for i from 2 to 5 do for j from i+1 to 5 do for k from i to 5 do for l from k+1 to 5 do if i &lt;&gt; k or j &lt;= l then Z[i,j,k,l] := X[s]; s := s+1 fi: od: od: od: od:
for i from 2 to 5 do for j from i+1 to 5 do for k from 2 to 5 do Z[i,j,k,6] := X[s]; s := s+1 od: od: od:
for i from 2 to 5 do Z[1, 6, i, 6] := X[s]; s := s+1 od:
for i from 2 to 5 do for j from i to 5 do Z[i,6,j,6] := X[s]; s := s+1 od: od:
for i to 6 do for j to 6 do for k to 6 do for l to 6 do if (i &lt;&gt; k or l &lt;&gt; j) and (i &lt;&gt; l or j &lt;&gt; k) then Zv[i, j, k, l] := Z[i, j, k, l]-Z[j, i, k, l]-Z[i, j, l, k]+Z[j, i, l, k]+Z[k, l, i, j]-Z[l, k, i, j]-Z[k, l, j, i]+Z[l, k, j, i] else Zv[i, j, k, l] := (1/2)*Z[i, j, k, l]-(1/2)*Z[j, i, k, l]-(1/2)*Z[i, j, l, k]+(1/2)*Z[j, i, l, k]+(1/2)*Z[k, l, i, j]-(1/2)*Z[l, k, i, j]-(1/2)*Z[k, l, j, i]+(1/2)*Z[l, k, j, i] end if end do end do end do end do; Zv end proc:

lambda := proc (X, Y) 
local Y1,vys,i,j,k,l;
Y1 := makeV(Y); vys := []; 
for i from 2 to 5 do for j from i to 5 do vys := [op(vys), add(Y1[1,i,1, l1]*X[j, l1]+Y1[1,i, l1, j]*X[1, l1]+Y1[1, l1, 1, j]*X[i, l1]+Y1[l1, i, 1, j]*X[1, l1], l1 = 1 .. 6)] od: od:
for i from 2 to 5 do for j from 2 to 5 do for k from j+1 to 5 do vys := [op(vys), add(Y1[1,i,j, l1]*X[k, l1]+Y1[1, i, l1, k]*X[j, l1]+Y1[1, l1, j, k]*X[i, l1]+Y1[l1, i, j, k]*X[1, l1], l1 = 1 .. 6)] od: od: od:
for i from 2 to 5 do vys := [op(vys), add(Y1[1,i,1, l1]*X[6, l1]+Y1[1, i, l1, 6]*X[1, l1]+Y1[1, l1,1, 6]*X[i, l1]+Y1[l1, i, 1, 6]*X[1, l1], l1 = 1 .. 6)] od: 
for i from 2 to 5 do for j from 2 to 5 do  vys := [op(vys), add(Y1[1, i, j, l1]*X[6, l1]+Y1[1, i, l1, 6]*X[j, l1]+Y1[1, l1, j, 6]*X[i, l1]+Y1[l1, i, j, 6]*X[1, l1], l1 = 1 .. 6)] od: od: 
for i from 2 to 5 do for j from i+1 to 5 do  vys := [op(vys), add(Y1[1, 6, i, l1]*X[j, l1]+Y1[1, 6, l1, j]*X[i, l1]+Y1[1, l1, i, j]*X[6, l1]+Y1[l1, 6, i, j]*X[1, l1], l1 = 1 .. 6)] od: od: 
vys := [op(vys), add(Y1[1, 6, 1, l1]*X[6, l1]+Y1[1, 6, l1, 6]*X[1, l1]+Y1[1, l1, 1, 6]*X[6, l1]+Y1[l1, 6, 1, 6]*X[1, l1], l1 = 1 .. 6)];

for i from 2 to 5 do for j from i+1 to 5 do for k from i to 5 do for l from k+1 to 5 do if i &lt;&gt; k or j &lt;= l then  vys := [op(vys), add(Y1[i, j, k, l1]*X[l, l1]+Y1[i, j, l1, l]*X[k, l1]+Y1[i, l1, k, l]*X[j, l1]+Y1[l1, j, k, l]*X[i, l1], l1 = 1 .. 6)] fi: od: od: od: od:
for i from 2 to 5 do for j from i+1 to 5 do for k from 2 to 5 do vys := [op(vys), add(Y1[i, j, k, l1]*X[6, l1]+Y1[i, j, l1, 6]*X[k, l1]+Y1[i, l1, k, 6]*X[j, l1]+Y1[l1, j, k, 6]*X[i, l1], l1 = 1 .. 6)] od: od: od:
for i from 2 to 5 do  vys := [op(vys), add(Y1[1, 6, i, l1]*X[6, l1]+Y1[1, 6, l1, 6]*X[i, l1]+Y1[1, l1, i, 6]*X[6, l1]+Y1[l1, 6, i, 6]*X[1, l1], l1 = 1 .. 6)] od:
for i from 2 to 5 do for j from i to 5 do  vys := [op(vys), add(Y1[i, 6, j, l1]*X[6, l1]+Y1[i, 6, l1, 6]*X[j, l1]+Y1[i, l1, j, 6]*X[6, l1]+Y1[l1, 6, j, 6]*X[i, l1], l1 = 1 .. 6)] od: od:

 vys end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">simplify(2*~lambda(Matrix(6,6,{(1,2)=1,(5,6)=-1}), Rkappa(V,[1,0,0,0,0,0] ,W))
+2*~lambda(Matrix(6,6,{(1,3)=1,(3,6)=-1}), Rkappa(V,[0,1,0,0,0,0] ,W))
+2*~lambda(Matrix(6,6,{(1,4)=1,(4,6)=-1}), Rkappa(V,[0,0,1,0,0,0] ,W))
+2*~lambda(Matrix(6,6,{(1,5)=1,(2,6)=-1}), Rkappa(V,[0,0,0,1,0,0] ,W)))</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2699" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Procedure for finding generic solutions (param is the set of excluded parameters for solving)</Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">allsol:=proc(param)
local rce, o, p, s1, s2, pom, solW, endc, Xpp, pm, rp,sol;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for o from 1 to 4 do for p from o+1 to 4 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[o] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s2 := [seq(0,i=1..6)]; s2[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pom := Rkappa(s1,s2,K[W]); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := {op(rce),op(pom)}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; end do;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solW := {solve(rce,indets(rce,name) minus param)};
W||1 := subs(solW[1], K[W]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">endc:=1;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">while endc&lt;&gt; 0 do</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce||endc := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for p from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xpp := Phi(s1,W||endc);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> pm := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for rp from 1 to K[dimV] do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := `union`(pm, {w||rp = Xpp[rp]}); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce||endc := `union`(rce||endc,subs(pm, solW[1]), seq(subs(pm, (solW||i)[1]),i=1..endc-1)); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solW||endc := {solve(rce||endc,indets(rce||endc,name) minus param)}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">W||(endc+1) := subs((solW||endc)[1], W||endc);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if solW||endc={{}} or solW||endc=solW||(endc-1) then sol:=W||(endc+1);endc:=0 else endc:=endc+1; fi;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">od:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">return simplify(sol);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2700" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Procedure generating equations for finding the maximal \134Phi-invariant subspace of V annihilated by R^Phi, step1=0 are equations for annihilator of </Font>R^Phi, step1&gt;0 require subspace given by equations <Font encoding="UTF-8">rcem1 in which we look for elements that remain in the subspace under the action of \134Phi. </Font>depstep and tripstep does the same thing but for twice and triple of actions<Font encoding="UTF-8"> of \134Phi. </Font></Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">compstep:=proc(step1,rcem1)
local rce, o, p, s1, s2, pom, solW, endc, Xpp, pm, rp,sol;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if step1=0 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for o from 1 to 4 do for p from o+1 to 4 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[o] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s2 := [seq(0,i=1..6)]; s2[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pom := Rkappa(s1,s2,K[W]); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := {op(rce),op(pom)}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; end do;
fi:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if step1&gt;0 then</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">W||step1 := subs(rcem1, K[W]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce||step1 := rcem1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for p from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xpp := Phi(s1,W||step1);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for rp from 1 to K[dimV] do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := `union`(pm, {w||rp = Xpp[rp]}); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce||step1 := `union`(rce||step1,subs(pm,rcem1)); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">fi:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">if step1=0 then return rce else return rce||step1 fi:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">depstep:=proc(rcem1)
local rce,W2, o, p,q, s1, s2, pom, solW, endc, Xpp, pm, rp,sol;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">W2 := subs(rcem1, K[W]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := rcem1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for p from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for q from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s2 := [seq(0,i=1..6)]; s2[q] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xpp := Phi(s1,Phi(s2,W2));</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for rp from 1 to K[dimV] do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := `union`(pm, {w||rp = Xpp[rp]}); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := `union`(rce,subs(pm,rcem1)); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">od:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">return rce;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">tripstep:=proc(rcem1)
local rce,W2, o, p,q,r, s1, s2,s3, pom, solW, endc, Xpp, pm, rp,sol;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">W2 := subs(rcem1, K[W]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := rcem1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for p from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for q from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for r from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s2 := [seq(0,i=1..6)]; s2[q] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s3 := [seq(0,i=1..6)]; s3[r] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xpp := Phi(s1,Phi(s2,Phi(s3,W2)));</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for rp from 1 to K[dimV] do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := `union`(pm, {w||rp = Xpp[rp]}); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := `union`(rce,subs(pm,rcem1)); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">od:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">od:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">return rce;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Conformal Killing tensors - inicialize branches separately</Text-field></Title>
<Group labelreference="L2701" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Assumption</Text-field>
</Input>
</Group>
<Group labelreference="L7" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">epsilon:=0:</Text-field>
</Input>
</Group>
<Group labelreference="L2702" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Description of the tractor budle V</Text-field>
</Input>
</Group>
<Group labelreference="L8" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">K[W] := subs({w114 = -(1/2)*w118-(1/2)*w115, w19 = w29+w15, w20 = -w37-w30+w16, w21 = -w38-w31-w28, w22 = -w32+w27, w23 = w18-w14, w24 = w35-w17-w13, w25 = w30+w16, w26 = w36+w29-w15, w39 = (1/2)*w68+(1/2)*w62, w4 = -(1/2)*w5-(1/2)*w8, w40 = (1/2)*w70-(1/2)*w55-(1/2)*w64, w41 = -(1/2)*w69-(1/2)*w65-(1/2)*w56, w42 = -(1/4)*w77-(1/4)*w73-(1/4)*w61-(1/2)*w57, w43 = (1/2)*w70+(1/2)*w55-(1/2)*w64, w44 = (1/2)*w73+w72-(1/2)*w61, w45 = -(1/2)*w58-w71+(1/2)*w74, w46 = -(1/2)*w59-(1/2)*w75-(1/2)*w79, w47 = -(1/2)*w69-(1/2)*w65+(1/2)*w56, w48 = (1/2)*w58-w71+(1/2)*w74, w49 = (1/2)*w77-w72, w50 = -(1/2)*w76+(1/2)*w78-(1/2)*w60, w51 = -(1/4)*w77-(1/4)*w73-(1/4)*w61+(1/2)*w57, w52 = (1/2)*w59-(1/2)*w75-(1/2)*w79, w53 = -(1/2)*w76+(1/2)*w78+(1/2)*w60, w54 = (1/2)*w82+(1/2)*w80, w66 = (1/2)*w77-(1/2)*w73-w72+(1/2)*w61, w67 = w71-w74, w91 = -w89-w107-w84, w92 = w99+w86, w93 = w90+w103, w94 = w110-w105-w100, w95 = w88-w85, w96 = -w90+w103+w109, w97 = -w99-w108+w86, w98 = w101-w104}, [w1, w2, w3, w4, w5, w6, w7, w8, w9, w10, w11, w12, w13, w14, w15, w16, w17, w18, w19, w20, w21, w22, w23, w24, w25, w26, w27, w28, w29, w30, w31, w32, w33, w34, w35, w36, w37, w38, w39, w40, w41, w42, w43, w44, w45, w46, w47, w48, w49, w50, w51, w52, w53, w54, w55, w56, w57, w58, w59, w60, w61, w62, w63, w64, w65, w66, w67, w68, w69, w70, w71, w72, w73, w74, w75, w76, w77, w78, w79, w80, w81, w82, w83, w84, w85, w86, w87, w88, w89, w90, w91, w92, w93, w94, w95, w96, w97, w98, w99, w100, w101, w102, w103, w104, w105, w106, w107, w108, w109, w110, w111, w112, w113, w114, w115, w116, w117, w118, w119, w120]):</Text-field>
</Input>
</Group>
<Group labelreference="L2703" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Dimension of the ambient space</Text-field>
</Input>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">K[dimV]:=120:</Text-field>
</Input>
</Group>
<Group labelreference="L2704" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Prolongation connection</Text-field>
</Input>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Phi:=proc(V1,W)
subs([seq(x||i=V1[i],i=1..6),seq(w||i=W[i],i=1..120)],[0, (8/15)*x1*w11*a1+(7/15)*x1*w11*a2-w1*x5-w3*gam*x1, (7/15)*x1*w12*a1+(8/15)*x1*w12*a2-w1*x6+w2*gam*x1, (1/30)*x1*w63*a1*gam-(1/30)*x1*w63*a2*gam+w2*x5+w3*x6-(1/60)*w11*x2*a1+(1/60)*w11*x2*a2+(1/60)*w12*x3*a1-(1/60)*w12*x3*a2+(29/60)*w13*x1*a1+(31/60)*w13*x1*a2-(1/30)*w17*x1*a1+(1/30)*w17*x1*a2-(29/60)*w35*x1*a1-(31/60)*w35*x1*a2, -(19/60)*w11*x2*a1+(19/60)*w11*x2*a2-(7/20)*w12*x3*a1+(7/20)*w12*x3*a2-(7/20)*w13*x1*a1+(7/20)*w13*x1*a2+(31/30)*w17*x1*a1+(29/30)*w17*x1*a2-(7/60)*w35*x1*a1+(7/60)*w35*x1*a2-(1/30)*x1*w63*a1*gam+(1/30)*x1*w63*a2*gam-2*w2*x5-2*w6*gam*x1, (7/30)*w11*x3*a1-(7/30)*w11*x3*a2-(7/30)*w12*x2*a1+(7/30)*w12*x2*a2-(3/10)*x1*w14*a1-(7/10)*x1*w14*a2-(1/10)*x1*w62*a1*gam+(1/10)*x1*w62*a2*gam-(1/10)*x1*w68*a1*gam+(1/10)*x1*w68*a2*gam-w3*x5-w2*x6+w18*x1*a1+w18*x1*a2+w5*gam*x1-w8*gam*x1, -w9*gam*x1+(1/35)*x1*w83*gam^2*a1-(1/35)*x1*w83*gam^2*a2-(106/315)*x1*w83*a1*a2+(1/14)*w56*x1*a1*gam-(1/14)*w56*x1*a2*gam+(3/70)*x3*w62*a1*gam-(3/70)*x3*w62*a2*gam+(2/105)*w63*x2*a1*gam-(2/105)*w63*x2*a2*gam-(2/35)*x1*w65*a1*gam+(2/35)*x1*w65*a2*gam-(1/210)*w68*x3*a1*gam+(1/210)*w68*x3*a2*gam-(11/105)*w69*x1*a1*gam+(11/105)*w69*x1*a2*gam+w6*x6+(1/2)*x5*w8-(1/20)*w11*x4*a1+(1/20)*w11*x4*a2-(7/30)*w13*x2*a1+(7/30)*w13*x2*a2+(17/60)*w14*x3*a1-(17/60)*w14*x3*a2+(16/15)*w15*x1*a1-(1/15)*w15*x1*a2+(1/60)*w17*x2*a1-(1/60)*w17*x2*a2+(1/12)*w18*x3*a1-(1/12)*w18*x3*a2+(13/12)*w29*x1*a1+(11/12)*w29*x1*a2+(11/60)*w35*x2*a1-(11/60)*w35*x2*a2-(11/20)*w36*x1*a1-(9/20)*w36*x1*a2+(97/630)*x1*w83*a1^2+(23/126)*x1*w83*a2^2+(3/2)*w5*x5, (7/20)*w11*x2*a1-(7/20)*w11*x2*a2+(19/60)*w12*x3*a1-(19/60)*w12*x3*a2-(37/60)*w13*x1*a1-(83/60)*w13*x1*a2-(29/30)*w17*x1*a1-(31/30)*w17*x1*a2+(13/12)*w35*x1*a1+(11/12)*w35*x1*a2-(1/30)*x1*w63*a1*gam+(1/30)*x1*w63*a2*gam-2*w3*x6+2*w6*gam*x1, w7*gam*x1+(1/14)*w55*x1*a1*gam-(1/14)*w55*x1*a2*gam-(1/210)*w62*x2*a1*gam+(1/210)*w62*x2*a2*gam+(2/105)*w63*x3*a1*gam-(2/105)*w63*x3*a2*gam-(11/105)*w64*x1*a1*gam+(11/105)*w64*x1*a2*gam+(3/70)*x2*w68*a1*gam-(3/70)*x2*w68*a2*gam+(2/35)*x1*w70*a1*gam-(2/35)*x1*w70*a2*gam-(1/35)*x1*w87*gam^2*a1+(1/35)*x1*w87*gam^2*a2-(106/315)*x1*w87*a1*a2+(1/2)*x6*w5+w6*x5+(3/2)*w8*x6+(1/20)*w12*x4*a1-(1/20)*w12*x4*a2+(1/4)*w13*x3*a1-(1/4)*w13*x3*a2+(11/30)*w14*x2*a1-(11/30)*w14*x2*a2-(1/15)*w16*x1*a1+(16/15)*w16*x1*a2+(1/60)*w17*x3*a1-(1/60)*w17*x3*a2-(1/12)*w18*x2*a1+(1/12)*w18*x2*a2+(11/12)*w30*x1*a1+(13/12)*w30*x1*a2-(1/5)*w35*x3*a1+(1/5)*w35*x3*a2-(9/20)*w37*x1*a1-(11/20)*w37*x1*a2+(23/126)*x1*w87*a1^2+(97/630)*x1*w87*a2^2, -(1/7)*w55*x3*a1*gam+(1/7)*w55*x3*a2*gam-(1/7)*w56*x2*a1*gam+(1/7)*w56*x2*a2*gam-(2/35)*w63*x4*a1*gam+(2/35)*w63*x4*a2*gam+(3/35)*x3*w64*a1*gam-(3/35)*x3*w64*a2*gam-(1/105)*w65*x2*a1*gam+(1/105)*w65*x2*a2*gam+(3/35)*x2*w69*a1*gam-(3/35)*x2*w69*a2*gam+(1/105)*w70*x3*a1*gam-(1/105)*w70*x3*a2*gam+(26/105)*w71*x1*a1*gam-(26/105)*w71*x1*a2*gam-(13/105)*x1*w74*a1*gam+(13/105)*x1*w74*a2*gam-(1/15)*w83*x2*gam^2*a1+(1/15)*w83*x2*gam^2*a2-(241/1260)*w83*x2*a1*a2+(1/105)*x1*w84*gam^2*a1-(1/105)*x1*w84*gam^2*a2+(121/140)*x1*w84*a1*a2+(1/15)*w87*x3*gam^2*a1-(1/15)*w87*x3*gam^2*a2-(241/1260)*w87*x3*a1*a2-(1/105)*x1*w89*gam^2*a1+(1/105)*x1*w89*gam^2*a2+(121/140)*x1*w89*a1*a2+(1531/630)*w107*x1*a1*a2+2*w7*x5+2*w9*x6+(47/30)*w31*x1*a1+(13/30)*w31*x1*a2-(13/30)*w38*x1*a1-(47/30)*w38*x1*a2+(1/10)*w13*x4*a1-(1/10)*w13*x4*a2+(17/30)*w15*x2*a1-(17/30)*w15*x2*a2-(17/30)*w16*x3*a1+(17/30)*w16*x3*a2+(1/5)*w17*x4*a1-(1/5)*w17*x4*a2+(17/15)*w28*x1*a1-(17/15)*w28*x1*a2-(1/6)*w29*x2*a1+(1/6)*w29*x2*a2+(1/6)*w30*x3*a1-(1/6)*w30*x3*a2-(1/10)*w35*x4*a1+(1/10)*w35*x4*a2-(7/15)*w36*x2*a1+(7/15)*w36*x2*a2+(7/15)*w37*x3*a1-(7/15)*w37*x3*a2+(65/504)*w83*x2*a1^2+(157/2520)*w83*x2*a2^2-(367/840)*x1*w84*a1^2-(359/840)*x1*w84*a2^2+(157/2520)*w87*x3*a1^2+(65/504)*w87*x3*a2^2-(359/840)*x1*w89*a1^2-(367/840)*x1*w89*a2^2-(1531/1260)*w107*x1*a1^2-(1531/1260)*w107*x1*a2^2, -gam*w12*x1-w1*x2+w2*x1, gam*w11*x1-w1*x3+w3*x1, -(5/24)*x1*w62*a1-(7/24)*x1*w62*a2-(7/24)*x1*w68*a1-(5/24)*x1*w68*a2-(1/2)*w5*x1-(1/2)*w8*x1-w1*x4+w11*x5+w12*x6, -(1/15)*x1*w63*a1+(1/15)*x1*w63*a2+w11*x6-w12*x5-w2*x3+w3*x2, -(1/2)*w8*x2-w2*x4-w16*gam*x1+(11/420)*x1*w87*a1*gam-(11/420)*x1*w87*a2*gam+(65/112)*w55*x1*a1-(9/112)*w55*x1*a2+(193/560)*w62*x2*a1-(193/560)*w62*x2*a2+(11/840)*w63*x3*a1-(11/840)*w63*x3*a2+(929/1680)*w64*x1*a1-(89/1680)*w64*x1*a2+(529/1680)*x2*w68*a1-(529/1680)*x2*w68*a2-(1019/1680)*x1*w70*a1+(179/1680)*x1*w70*a2-(1/2)*w5*x2-w13*x5+w14*x6, -w3*x4+w15*gam*x1+(11/420)*x1*w83*a1*gam-(11/420)*x1*w83*a2*gam-(9/112)*w56*x1*a1+(65/112)*w56*x1*a2-(529/1680)*x3*w62*a1+(529/1680)*x3*w62*a2-(11/840)*w63*x2*a1+(11/840)*w63*x2*a2-(179/1680)*x1*w65*a1+(1019/1680)*x1*w65*a2-(193/560)*w68*x3*a1+(193/560)*w68*x3*a2-(89/1680)*w69*x1*a1+(929/1680)*w69*x1*a2-(1/2)*w5*x3-(1/2)*w8*x3-w13*x6-w14*x5, (11/24)*x1*w62*a1+(13/24)*x1*w62*a2-(1/40)*x1*w68*a1+(1/40)*x1*w68*a2-w2*x2+w5*x1-w11*x5+gam*x1*w14-2*w18*gam*x1, (7/15)*x1*w63*a1+(8/15)*x1*w63*a2-w2*x3+w6*x1-w12*x5+2*w17*gam*x1+gam*x1*w13-gam*x1*w35, -w2*x4+w17*x5+w18*x6-w16*gam*x1+w7*x1+(1/35)*x1*w87*a1*gam-(1/35)*x1*w87*a2*gam+(19/280)*w55*x1*a1-(159/280)*w55*x1*a2+(293/840)*w62*x2*a1-(293/840)*w62*x2*a2-(1/84)*w63*x3*a1+(1/84)*w63*x3*a2+(853/840)*w64*x1*a1+(407/840)*w64*x1*a2+(247/840)*x2*w68*a1-(247/840)*x2*w68*a2-(157/280)*x1*w70*a1+(17/280)*x1*w70*a2-w30*gam*x1-w13*x5, -w18*x5+w15*gam*x1-w36*gam*x1+(11/420)*x1*w83*a1*gam-(11/420)*x1*w83*a2*gam-(171/560)*w56*x1*a1+(171/560)*w56*x1*a2-(487/1680)*x3*w62*a1+(487/1680)*x3*w62*a2-(53/840)*w63*x2*a1+(53/840)*w63*x2*a2+(283/1680)*x1*w65*a1+(1397/1680)*x1*w65*a2-(151/560)*w68*x3*a1+(151/560)*w68*x3*a2-(33/112)*w69*x1*a1+(33/112)*w69*x1*a2+w17*x6-w29*gam*x1+w6*x2-w5*x3-w14*x5, w7*x2-w5*x4-2*w15*x5+gam*x1*w32-(5/56)*w57*x1*a1+(5/56)*w57*x1*a2+(41/2520)*x1*w111*a1^2+(101/2520)*x1*w111*a2^2+(313/560)*w55*x2*a1-(313/560)*w55*x2*a2+(121/560)*w56*x3*a1-(121/560)*w56*x3*a2+(1919/1680)*w61*x1*a1-(239/1680)*w61*x1*a2+(149/840)*w62*x4*a1-(149/840)*w62*x4*a2-(209/240)*w64*x2*a1+(209/240)*w64*x2*a2-(157/336)*w65*x3*a1+(157/336)*w65*x3*a2+(167/840)*w68*x4*a1-(167/840)*w68*x4*a2-(787/1680)*w69*x3*a1+(787/1680)*w69*x3*a2+(1357/1680)*w70*x2*a1-(1357/1680)*w70*x2*a2-(176/105)*w72*x1*a1-(34/105)*w72*x1*a2-(683/560)*w73*x1*a1+(123/560)*w73*x1*a2-(251/1680)*x1*w77*a1+(1091/1680)*x1*w77*a2+(53/210)*x2*w87*a1*gam-(53/210)*x2*w87*a2*gam-(83/420)*x1*w88*a1*gam+(83/420)*x1*w88*a2*gam+(1/42)*x1*w111*gam^2*a1-(1/42)*x1*w111*gam^2*a2-(71/1260)*x1*w111*a1*a2-(2/5)*x3*w83*a1*gam+(2/5)*x3*w83*a2*gam+(157/420)*x1*w85*a1*gam-(157/420)*x1*w85*a2*gam-w37*x6-w29*x5-w30*x6-2*w27*gam*x1+w16*x6, w7*x3-w6*x4-(7/10)*w55*x3*a1+(7/10)*w55*x3*a2+(107/280)*w56*x2*a1-(107/280)*w56*x2*a2+(3/140)*w63*x4*a1-(3/140)*w63*x4*a2+(127/210)*x3*w64*a1-(127/210)*x3*w64*a2-(43/56)*x1*w58*a1+(71/56)*x1*w58*a2-(293/840)*w65*x2*a1+(293/840)*w65*x2*a2-(247/840)*x2*w69*a1+(247/840)*x2*w69*a2-(43/70)*w70*x3*a1+(43/70)*w70*x3*a2+(5/14)*w71*x1*a1+(23/14)*w71*x1*a2-(23/56)*x1*w74*a1-(61/56)*x1*w74*a2-gam*x1*w38-gam*x1*w31+(2/21)*w107*x1*a1*gam-(2/21)*w107*x1*a2*gam-(89/210)*w83*x2*a1*gam+(89/210)*w83*x2*a2*gam+(10/21)*x1*w84*a1*gam-(10/21)*x1*w84*a2*gam-(32/105)*w87*x3*a1*gam+(32/105)*w87*x3*a2*gam+(1/3)*x1*w89*a1*gam+x5*w37-w29*x6-2*w28*gam*x1+w30*x5-(1/3)*x1*w89*a2*gam-2*w16*x5-w15*x6, (8/15)*x1*w63*a1+(7/15)*x1*w63*a2-w3*x2+w6*x1-w11*x6+2*w17*gam*x1+gam*x1*w13-gam*x1*w35, (1/40)*x1*w62*a1-(1/40)*x1*w62*a2+(13/24)*x1*w68*a1+(11/24)*x1*w68*a2-w3*x3+w8*x1-w12*x6+2*w18*gam*x1-gam*x1*w14, w18*x5-w3*x4+w15*gam*x1+(1/35)*x1*w83*a1*gam-(1/35)*x1*w83*a2*gam-(159/280)*w56*x1*a1+(19/280)*w56*x1*a2-(247/840)*x3*w62*a1+(247/840)*x3*w62*a2+(1/84)*w63*x2*a1-(1/84)*w63*x2*a2-(17/280)*x1*w65*a1+(157/280)*x1*w65*a2-(293/840)*w68*x3*a1+(293/840)*w68*x3*a2+(407/840)*w69*x1*a1+(853/840)*w69*x1*a2+w9*x1-w17*x6+w35*x6+w29*gam*x1-2*w13*x6-w14*x5, w8*x2-w6*x3+w17*x5+w18*x6+w16*gam*x1-w37*gam*x1-w35*x5-(11/420)*x1*w87*a1*gam+(11/420)*x1*w87*a2*gam-(171/560)*w55*x1*a1+(171/560)*w55*x1*a2-(151/560)*w62*x2*a1+(151/560)*w62*x2*a2-(53/840)*w63*x3*a1+(53/840)*w63*x3*a2-(33/112)*w64*x1*a1+(33/112)*w64*x1*a2-(487/1680)*x2*w68*a1+(487/1680)*x2*w68*a2+(1397/1680)*x1*w70*a1+(283/1680)*x1*w70*a2-w30*gam*x1+w13*x5-2*w14*x6, -w6*x4-(107/280)*w55*x3*a1+(107/280)*w55*x3*a2+(7/10)*w56*x2*a1-(7/10)*w56*x2*a2-(3/140)*w63*x4*a1+(3/140)*w63*x4*a2+(247/840)*x3*w64*a1-(247/840)*x3*w64*a2-(71/56)*x1*w58*a1+(43/56)*x1*w58*a2-(43/70)*w65*x2*a1+(43/70)*w65*x2*a2-(127/210)*x2*w69*a1+(127/210)*x2*w69*a2-(293/840)*w70*x3*a1+(293/840)*w70*x3*a2+(23/14)*w71*x1*a1+(5/14)*w71*x1*a2-(31/56)*x1*w74*a1+(3/56)*x1*w74*a2-gam*x1*w38-gam*x1*w31+(2/21)*w107*x1*a1*gam-(2/21)*w107*x1*a2*gam-(32/105)*w83*x2*a1*gam+(32/105)*w83*x2*a2*gam+(1/3)*x1*w84*a1*gam-(1/3)*x1*w84*a2*gam-(89/210)*w87*x3*a1*gam+(89/210)*w87*x3*a2*gam+(10/21)*x1*w89*a1*gam+x6*w36+w29*x6+w9*x2-2*w28*gam*x1-w30*x5-(10/21)*x1*w89*a2*gam-w16*x5-2*w15*x6, w15*x5-gam*x1*w32+(5/56)*w57*x1*a1-(5/56)*w57*x1*a2+(101/2520)*x1*w111*a1^2+(41/2520)*x1*w111*a2^2-(121/560)*w55*x2*a1+(121/560)*w55*x2*a2-(313/560)*w56*x3*a1+(313/560)*w56*x3*a2-(73/240)*w61*x1*a1+(73/240)*w61*x1*a2-(167/840)*w62*x4*a1+(167/840)*w62*x4*a2+(787/1680)*w64*x2*a1-(787/1680)*w64*x2*a2+(1357/1680)*w65*x3*a1-(1357/1680)*w65*x3*a2-(149/840)*w68*x4*a1+(149/840)*w68*x4*a2+(209/240)*w69*x3*a1-(209/240)*w69*x3*a2-(157/336)*w70*x2*a1+(157/336)*w70*x2*a2+(34/105)*w72*x1*a1+(176/105)*w72*x1*a2+(641/1680)*w73*x1*a1-(641/1680)*w73*x1*a2+(39/80)*x1*w77*a1-(79/80)*x1*w77*a2-(2/5)*x2*w87*a1*gam+(2/5)*x2*w87*a2*gam+(157/420)*x1*w88*a1*gam-(157/420)*x1*w88*a2*gam-(1/42)*x1*w111*gam^2*a1+(1/42)*x1*w111*gam^2*a2-(71/1260)*x1*w111*a1*a2+(53/210)*x3*w83*a1*gam-(53/210)*x3*w83*a2*gam-(83/420)*x1*w85*a1*gam+(83/420)*x1*w85*a2*gam-w36*x5+w9*x3-w8*x4-w29*x5-w30*x6+2*w27*gam*x1-2*w16*x6, (1/2)*w8*x2+w17*x5+w18*x6+w7*x1+(1/420)*x1*w87*a1*gam-(1/420)*x1*w87*a2*gam-(41/80)*w55*x1*a1-(39/80)*w55*x1*a2+(1/240)*w62*x2*a1-(1/240)*w62*x2*a2-(1/40)*w63*x3*a1+(1/40)*w63*x3*a2+(37/80)*w64*x1*a1+(43/80)*w64*x1*a2-(1/48)*x2*w68*a1+(1/48)*x2*w68*a2+(11/240)*x1*w70*a1-(11/240)*x1*w70*a2-w30*gam*x1+(1/2)*w5*x2-w14*x6, w18*x5+(1/420)*x1*w83*a1*gam-(1/420)*x1*w83*a2*gam-(39/80)*w56*x1*a1-(41/80)*w56*x1*a2+(1/48)*x3*w62*a1-(1/48)*x3*w62*a2+(1/40)*w63*x2*a1-(1/40)*w63*x2*a2+(11/240)*x1*w65*a1-(11/240)*x1*w65*a2-(1/240)*w68*x3*a1+(1/240)*w68*x3*a2+(43/80)*w69*x1*a1+(37/80)*w69*x1*a2+w9*x1-w17*x6+w35*x6+w29*gam*x1+(1/2)*w5*x3+(1/2)*w8*x3-w13*x6, (1/2)*w5*x4+w15*x5-(3/4)*w57*x1*a1-(3/4)*w57*x1*a2-(71/1008)*x1*w111*a1^2-(71/1008)*x1*w111*a2^2-(171/560)*w55*x2*a1+(171/560)*w55*x2*a2+(171/560)*w56*x3*a1-(171/560)*w56*x3*a2-(13/84)*w61*x1*a1+(17/42)*w61*x1*a2+(3/140)*w62*x4*a1-(3/140)*w62*x4*a2+(557/1680)*w64*x2*a1-(557/1680)*w64*x2*a2-(33/112)*w65*x3*a1+(33/112)*w65*x3*a2-(3/140)*w68*x4*a1+(3/140)*w68*x4*a2-(557/1680)*w69*x3*a1+(557/1680)*w69*x3*a2-(33/112)*w70*x2*a1+(33/112)*w70*x2*a2+(47/42)*w72*x1*a1-(47/42)*w72*x1*a2+(19/21)*w73*x1*a1+(29/84)*w73*x1*a2-(13/84)*x1*w77*a1+(17/42)*x1*w77*a2+(1/10)*x2*w87*a1*gam-(1/10)*x2*w87*a2*gam-(11/84)*x1*w88*a1*gam+(11/84)*x1*w88*a2*gam+(71/504)*x1*w111*a1*a2+(1/10)*x3*w83*a1*gam-(1/10)*x3*w83*a2*gam-(11/84)*x1*w85*a1*gam+(11/84)*x1*w85*a2*gam+(1/2)*w8*x4+w10*x1+2*w29*x5+2*w30*x6+w16*x6, -w7*x3+(89/280)*w55*x3*a1-(89/280)*w55*x3*a2+(89/280)*w56*x2*a1-(89/280)*w56*x2*a2-(3/70)*w63*x4*a1+(3/70)*w63*x4*a2-(87/280)*x3*w64*a1+(87/280)*x3*w64*a2-(1/2)*x1*w58*a1-(1/2)*x1*w58*a2-(223/840)*w65*x2*a1+(223/840)*w65*x2*a2-(87/280)*x2*w69*a1+(87/280)*x2*w69*a2+(223/840)*w70*x3*a1-(223/840)*w70*x3*a2+(9/7)*w71*x1*a1-(9/7)*w71*x1*a2-(1/7)*x1*w74*a1+(8/7)*x1*w74*a2+(5/42)*w83*x2*a1*gam-(5/42)*w83*x2*a2*gam-(1/7)*x1*w84*a1*gam+(1/7)*x1*w84*a2*gam-(5/42)*w87*x3*a1*gam+(5/42)*w87*x3*a2*gam+(1/7)*x1*w89*a1*gam+x6*w36-x5*w37+2*w29*x6+w9*x2-2*w30*x5-(1/7)*x1*w89*a2*gam+w16*x5-w15*x6, -x5*w38-x5*w28-w34*gam*x1+w27*x6+w32*x6+(157/84)*w75*x1*a1-(31/84)*w75*x1*a2-(47/28)*w59*x1*a1+(5/28)*w59*x1*a2+(115/84)*x1*w79*a1-(73/84)*x1*w79*a2-(43/280)*w55*x4*a1+(43/280)*w55*x4*a2+(57/56)*w57*x2*a1-(57/56)*w57*x2*a2+(5/56)*w58*x3*a1-(5/56)*w58*x3*a2-(29/80)*w61*x2*a1+(29/80)*w61*x2*a2+(131/840)*w64*x4*a1-(131/840)*w64*x4*a2-(37/168)*x4*w70*a1+(37/168)*x4*w70*a2+(13/42)*x3*w71*a1-(13/42)*x3*w71*a2-(31/70)*x2*w72*a1+(31/70)*x2*w72*a2-(163/240)*x2*w73*a1+(163/240)*x2*w73*a2-(29/168)*w74*x3*a1+(29/168)*w74*x3*a2-(739/1680)*x2*w77*a1+(739/1680)*x2*w77*a2-(23/560)*x2*w111*a1^2+(211/1680)*x2*w111*a2^2-(23/504)*x1*w112*a1^2-(17/72)*x1*w112*a2^2+w10*x2-w7*x4-2*w31*x5+(1/2)*x3*w84*a1*gam-(1/2)*x3*w84*a2*gam+(13/70)*w85*x2*a1*gam-(13/70)*w85*x2*a2*gam+(11/210)*w87*x4*a1*gam-(11/210)*w87*x4*a2*gam-(1/10)*x2*w88*a1*gam+(1/10)*x2*w88*a2*gam+(25/42)*w89*x3*a1*gam-(25/42)*w89*x3*a2*gam+(11/21)*x1*w90*a1*gam-(11/21)*x1*w90*a2*gam+(29/42)*w103*x1*a1*gam-(29/42)*w103*x1*a2*gam+(26/21)*w107*x3*a1*gam-(26/21)*w107*x3*a2*gam-(9/14)*w109*x1*a1*gam+(9/14)*w109*x1*a2*gam+(1/6)*x2*w111*gam^2*a1-(1/6)*x2*w111*gam^2*a2-(71/840)*x2*w111*a1*a2-(4/21)*x1*w112*gam^2*a1+(4/21)*x1*w112*gam^2*a2+(71/252)*x1*w112*a1*a2, w33*gam*x1+w10*x3-w9*x4-w31*x6-2*w32*x5+w28*x6+x5*w27-(327/560)*w61*x3*a2-(37/168)*x4*w65*a1+(37/168)*x4*w65*a2-(131/840)*w69*x4*a1+(131/840)*w69*x4*a2-(13/42)*w71*x2*a1+(13/42)*w71*x2*a2-(31/70)*w72*x3*a1+(31/70)*w72*x3*a2+(769/1680)*x3*w73*a1-(769/1680)*x3*w73*a2+(23/168)*w74*x2*a1-(23/168)*w74*x2*a2+(1111/1680)*x3*w77*a1-(1111/1680)*x3*w77*a2+(211/1680)*x3*w111*a1^2-(23/560)*x3*w111*a2^2-(17/72)*x1*w113*a1^2-(23/504)*x1*w113*a2^2-(31/84)*w76*x1*a1+(157/84)*w76*x1*a2+(5/28)*w60*x1*a1-(47/28)*w60*x1*a2+(73/84)*x1*w78*a1-(115/84)*x1*w78*a2+(43/280)*w56*x4*a1-(43/280)*w56*x4*a2-(57/56)*w57*x3*a1+(57/56)*w57*x3*a2+(5/56)*w58*x2*a1-(5/56)*w58*x2*a2+(327/560)*w61*x3*a1+(11/210)*w83*x4*a1*gam-(11/210)*w83*x4*a2*gam+(25/42)*w84*x2*a1*gam-(25/42)*w84*x2*a2*gam-(1/10)*x3*w85*a1*gam+(1/10)*x3*w85*a2*gam+(11/21)*x1*w86*a1*gam-(11/21)*x1*w86*a2*gam+(13/70)*w88*x3*a1*gam-(13/70)*w88*x3*a2*gam+(1/2)*x2*w89*a1*gam-(1/2)*x2*w89*a2*gam+(29/42)*w99*x1*a1*gam-(29/42)*w99*x1*a2*gam+(26/21)*w107*x2*a1*gam-(26/21)*w107*x2*a2*gam-(9/14)*w108*x1*a1*gam+(9/14)*w108*x1*a2*gam-(1/6)*x3*w111*gam^2*a1+(1/6)*x3*w111*gam^2*a2-(71/840)*x3*w111*a1*a2+(4/21)*x1*w113*gam^2*a1-(4/21)*x1*w113*gam^2*a2+(71/252)*x1*w113*a1*a2, (11/40)*x1*w62*a1+(9/40)*x1*w62*a2+(9/40)*x1*w68*a1+(11/40)*x1*w68*a2-w1*x4-w2*x2-w3*x3+(1/2)*w5*x1+(1/2)*w8*x1, -w6*x3-w2*x4-w37*gam*x1-w35*x5-w7*x1-(1/420)*x1*w87*a1*gam+(1/420)*x1*w87*a2*gam+(63/80)*w55*x1*a1+(57/80)*w55*x1*a2+(17/240)*w62*x2*a1-(17/240)*w62*x2*a2-(1/40)*w63*x3*a1+(1/40)*w63*x3*a2-(49/240)*w64*x1*a1-(71/240)*w64*x1*a2+(11/240)*x2*w68*a1-(11/240)*x2*w68*a2+(43/240)*x1*w70*a1+(77/240)*x1*w70*a2-w5*x2, -w3*x4+w36*gam*x1-(1/420)*x1*w83*a1*gam+(1/420)*x1*w83*a2*gam+(57/80)*w56*x1*a1+(63/80)*w56*x1*a2-(11/240)*x3*w62*a1+(11/240)*x3*w62*a2+(1/40)*w63*x2*a1-(1/40)*w63*x2*a2-(77/240)*x1*w65*a1-(43/240)*x1*w65*a2-(17/240)*w68*x3*a1+(17/240)*w68*x3*a2-(71/240)*w69*x1*a1-(49/240)*w69*x1*a2-w9*x1-w35*x6-w6*x2-w8*x3, -w7*x2+(1/2)*w5*x4+(3/4)*w57*x1*a1+(3/4)*w57*x1*a2+(71/5040)*x1*w111*a1^2+(71/5040)*x1*w111*a2^2-(3/80)*w55*x2*a1+(3/80)*w55*x2*a2+(3/80)*w56*x3*a1-(3/80)*w56*x3*a2-(41/60)*w61*x1*a1-(17/30)*w61*x1*a2+(17/240)*w64*x2*a1-(17/240)*w64*x2*a2-(11/240)*w65*x3*a1+(11/240)*w65*x3*a2-(17/240)*w69*x3*a1+(17/240)*w69*x3*a2-(11/240)*w70*x2*a1+(11/240)*w70*x2*a2+(7/30)*w72*x1*a1-(7/30)*w72*x1*a2-(1/15)*w73*x1*a1-(11/60)*w73*x1*a2-(11/60)*x1*w77*a1-(1/15)*x1*w77*a2+(1/21)*x2*w87*a1*gam-(1/21)*x2*w87*a2*gam-(19/420)*x1*w88*a1*gam+(19/420)*x1*w88*a2*gam-(71/2520)*x1*w111*a1*a2+(1/21)*x3*w83*a1*gam-(1/21)*x3*w83*a2*gam-(19/420)*x1*w85*a1*gam+(19/420)*x1*w85*a2*gam+w36*x5+w37*x6-w9*x3+(1/2)*w8*x4-w10*x1, -w11*x2-w12*x3-w13*x1+w35*x1, -(67/840)*x1*w83*a1+(67/840)*x1*w83*a2+w35*x2-(1/2)*w68*x5-(1/2)*w62*x5+w11*x4+(1/2)*w69*gam*x1+(1/2)*w65*gam*x1+(1/2)*w56*gam*x1-w14*x3-w15*x1, (67/840)*x1*w87*a1-(67/840)*x1*w87*a2+w35*x3-(1/2)*w68*x6-(1/2)*w62*x6+w12*x4+(1/2)*w70*gam*x1-(1/2)*w55*gam*x1-(1/2)*w64*gam*x1+w14*x2-w16*x1, w15*x2+w16*x3+(1/2)*w70*x5+w35*x4-(11/840)*w83*x2*a2+(1/15)*x1*w84*a1-(1/15)*x1*w84*a2-(11/840)*w87*x3*a1+(11/840)*w87*x3*a2-(1/15)*x1*w89*a1+(1/15)*x1*w89*a2+(11/840)*w83*x2*a1+w13*x4-(1/2)*w69*x6-(1/2)*w64*x5-(1/2)*w65*x6-(1/2)*w55*x5-(1/2)*w56*x6, (127/280)*x1*w83*a1+(153/280)*x1*w83*a2+w36*x1-(1/2)*w68*x5-(1/2)*w62*x5-w17*x2+(1/2)*w69*gam*x1+(1/2)*w65*gam*x1-(1/2)*w56*gam*x1-w18*x3-w15*x1-w29*x1, -w16*x3-w70*x5+w28*x1+w37*x3-gam*x1*w74+(5/24)*w83*x2*a2+(163/280)*x1*w84*a1+(117/280)*x1*w84*a2-(101/840)*w87*x3*a1+(101/840)*w87*x3*a2+(101/840)*x1*w89*a1-(101/840)*x1*w89*a2-(3/28)*w107*x1*a1+(3/28)*w107*x1*a2-(5/24)*w83*x2*a1+2*w71*gam*x1+w17*x4+w36*x2+w64*x5+w38*x1+w30*x3+w31*x1, (1/2)*w64*x6+(1/2)*w65*x5-w27*x1+(23/120)*x3*w83*a1-(23/120)*x3*w83*a2+(11/42)*x1*w85*a1+(31/42)*x1*w85*a2-(41/280)*x2*w87*a1+(41/280)*x2*w87*a2+(19/84)*x1*w88*a1-(19/84)*x1*w88*a2+(1/2)*gam*x1*w73-(1/2)*gam*x1*w61-(1/2)*gam*x1*w77-(1/2)*w55*x6-w30*x2+w18*x4+(1/2)*w69*x5-(1/2)*w70*x6+x1*w32+w36*x3+2*w72*gam*x1+(1/84)*x1*w111*a1*gam-(1/84)*x1*w111*a2*gam-w37*x2+(1/2)*w56*x5+w16*x2, w36*x4-(1/4)*x5*w61+(3/4)*w73*x5-w71*x6-(1/3)*w99*x1*a2+(11/840)*w83*x4*a1-(11/840)*w83*x4*a2+(197/840)*w84*x2*a1-(197/840)*w84*x2*a2-(5/28)*x3*w85*a1+(5/28)*x3*w85*a2+(3/28)*w88*x3*a1-(3/28)*w88*x3*a2+(41/280)*x2*w89*a1-(41/280)*x2*w89*a2+(1/42)*w107*x2*a1-(1/42)*w107*x2*a2+(5/12)*w108*x1*a1-(5/12)*w108*x1*a2+(1/3)*w99*x1*a1+(5/12)*x1*w86*a1+(7/12)*x1*w86*a2+(1/2)*w60*gam*x1+(1/2)*w57*x5-(1/2)*w58*x6+w15*x4+w27*x3+w72*x5+(1/4)*w77*x5+(1/2)*w74*x6+x4*w29-x2*w28-x3*w32+(1/2)*w76*gam*x1-(1/84)*x3*w111*a1*gam+(1/84)*x3*w111*a2*gam-(1/2)*gam*x1*w78-w38*x2-w31*x2, (153/280)*x1*w87*a1+(127/280)*x1*w87*a2+w37*x1-(1/2)*w68*x6-(1/2)*w62*x6+(1/2)*w70*gam*x1+(1/2)*w55*gam*x1-(1/2)*w64*gam*x1+w14*x2-w18*x2+w13*x3+w17*x3-w35*x3-w16*x1-w30*x1, (1/2)*w64*x6+(1/2)*w65*x5-w27*x1+(41/280)*x3*w83*a1-(41/280)*x3*w83*a2-(19/84)*x1*w85*a1+(19/84)*x1*w85*a2-(23/120)*x2*w87*a1+(23/120)*x2*w87*a2+(31/42)*x1*w88*a1+(11/42)*x1*w88*a2+(1/2)*gam*x1*w73-(1/2)*gam*x1*w61-(1/2)*gam*x1*w77+(1/2)*w55*x6+w15*x3+w18*x4+(1/2)*w69*x5-(1/2)*w70*x6-w36*x3+2*w72*gam*x1+(1/84)*x1*w111*a1*gam-(1/84)*x1*w111*a2*gam+w37*x2-(1/2)*w56*x5-w29*x3-w14*x4, -w15*x2-w28*x1+w35*x4+w37*x3+gam*x1*w74-(101/840)*w83*x2*a2-(101/840)*x1*w84*a1+(101/840)*x1*w84*a2+(5/24)*w87*x3*a1-(5/24)*w87*x3*a2+(117/280)*x1*w89*a1+(163/280)*x1*w89*a2+(3/28)*w107*x1*a1-(3/28)*w107*x1*a2+(101/840)*w83*x2*a1-2*w71*gam*x1-w13*x4-w17*x4+w69*x6+w36*x2+w65*x6+w29*x2, w37*x4+w27*x2+w28*x3-(3/28)*w85*x2*a1+(3/28)*w85*x2*a2+(7/12)*x1*w90*a1+(5/12)*x1*w90*a2-(1/3)*w103*x1*a1+(1/3)*w103*x1*a2-(11/840)*w87*x4*a1+(11/840)*w87*x4*a2+(5/28)*x2*w88*a1-(5/28)*x2*w88*a2-(197/840)*w89*x3*a1+(197/840)*w89*x3*a2-(1/42)*w107*x3*a1+(1/42)*w107*x3*a2-(5/12)*w109*x1*a1+(5/12)*w109*x1*a2-(41/280)*x3*w84*a1+(41/280)*x3*w84*a2+(1/2)*w57*x6+(1/2)*w58*x5-(1/2)*w59*gam*x1+w16*x4-w71*x5+(1/4)*x6*w61+(3/4)*w77*x6+(1/4)*w73*x6+(1/2)*w74*x5-w72*x6+x4*w30-(1/2)*w75*gam*x1-(1/84)*x2*w111*a1*gam+(1/84)*x2*w111*a2*gam-(1/2)*gam*x1*w79, (1/2)*w70*x5-(1/40)*w83*x2*a2-(67/140)*x1*w84*a1-(73/140)*x1*w84*a2-(1/40)*w87*x3*a1+(1/40)*w87*x3*a2-(73/140)*x1*w89*a1-(67/140)*x1*w89*a2-w107*x1*a1-w107*x1*a2+(1/40)*w83*x2*a1-(1/2)*w69*x6-(1/2)*w64*x5-(1/2)*w65*x6+w38*x1-w29*x2-w30*x3-w31*x1+(1/2)*w55*x5+(1/2)*w56*x6, -(1/4)*x5*w61+(3/4)*w73*x5-w71*x6-w33*x1+(1/6)*w99*x1*a2-(1/120)*w83*x4*a1+(1/120)*w83*x4*a2+(9/40)*w84*x2*a1-(9/40)*w84*x2*a2-(13/84)*x3*w85*a1+(13/84)*x3*w85*a2+(2/21)*w88*x3*a1-(2/21)*w88*x3*a2+(23/120)*x2*w89*a1-(23/120)*x2*w89*a2+(5/12)*w107*x2*a1-(5/12)*w107*x2*a2-(10/21)*w108*x1*a1-(11/21)*w108*x1*a2+(5/6)*w99*x1*a1+(19/42)*x1*w86*a1+(23/42)*x1*w86*a2-(1/2)*w60*gam*x1-(1/2)*w57*x5+(1/2)*w58*x6+w72*x5+(1/4)*w77*x5+(1/2)*w74*x6+x4*w29-x3*w32+(1/2)*w76*gam*x1-(1/12)*x3*w111*a1*gam+(1/12)*x3*w111*a2*gam+(1/14)*x1*w113*a1*gam-(1/14)*x1*w113*a2*gam-(1/2)*gam*x1*w78+w38*x2, w38*x3-(2/21)*w85*x2*a1+(2/21)*w85*x2*a2+(23/42)*x1*w90*a1+(19/42)*x1*w90*a2+(1/6)*w103*x1*a1+(5/6)*w103*x1*a2+(1/120)*w87*x4*a1-(1/120)*w87*x4*a2+(13/84)*x2*w88*a1-(13/84)*x2*w88*a2-(9/40)*w89*x3*a1+(9/40)*w89*x3*a2-(5/12)*w107*x3*a1+(5/12)*w107*x3*a2-(11/21)*w109*x1*a1-(10/21)*w109*x1*a2-(23/120)*x3*w84*a1+(23/120)*x3*w84*a2-(1/2)*w57*x6-(1/2)*w58*x5+(1/2)*w59*gam*x1-w71*x5-w34*x1+(1/4)*x6*w61+(3/4)*w77*x6+(1/4)*w73*x6+(1/2)*w74*x5-w72*x6+x4*w30+x2*w32-(1/2)*w75*gam*x1+(1/14)*x1*w112*a1*gam-(1/14)*x1*w112*a2*gam-(1/12)*x2*w111*a1*gam+(1/12)*x2*w111*a2*gam-(1/2)*gam*x1*w79, -w76*x6-w79*x5-(1/3)*w103*x3*a1+(1/3)*w103*x3*a2-(1/6)*w105*x1*a1-(5/6)*w105*x1*a2-(3/28)*w108*x2*a1+(3/28)*w108*x2*a2+(3/28)*w109*x3*a1-(3/28)*w109*x3*a2-(1/210)*w84*x4*a1+(1/210)*w84*x4*a2+(11/84)*w86*x2*a1-(11/84)*w86*x2*a2+(1/210)*w89*x4*a1-(1/210)*w89*x4*a2-(11/84)*w90*x3*a1+(11/84)*w90*x3*a2+(1/3)*w99*x2*a1-(1/3)*w99*x2*a2-(5/6)*w100*x1*a1-(1/6)*w100*x1*a2+w31*x4+w33*x2+w34*x3+w38*x4+(2/21)*x3*w112*a1*gam-(2/21)*x3*w112*a2*gam+(2/21)*x2*w113*a1*gam-(2/21)*x2*w113*a2*gam-(1/6)*x1*w116*a1*gam+(1/6)*x1*w116*a2*gam-w75*x5+w78*x6, (8/15)*x1*w83*a1+(7/15)*x1*w83*a2-w35*x2+w36*x1-w11*x4-w17*x2-w56*gam*x1+w14*x3-w18*x3-w29*x1, (7/15)*x1*w87*a1+(8/15)*x1*w87*a2-2*w35*x3+w37*x1-w12*x4+w55*gam*x1-w18*x2+w13*x3+w17*x3-w30*x1, -w15*x2-w16*x3-w35*x4-(1/84)*w83*x2*a2-(229/420)*x1*w84*a1-(191/420)*x1*w84*a2-(1/84)*w87*x3*a1+(1/84)*w87*x3*a2-(191/420)*x1*w89*a1-(229/420)*x1*w89*a2-w107*x1*a1-w107*x1*a2+(1/84)*w83*x2*a1-w13*x4+w38*x1-w29*x2-w30*x3-w31*x1+w55*x5+w56*x6, -(19/420)*x3*w83*a1+(19/420)*x3*w83*a2-(41/84)*x1*w85*a1-(43/84)*x1*w85*a2-(19/420)*x2*w87*a1+(19/420)*x2*w87*a2+(43/84)*x1*w88*a1+(41/84)*x1*w88*a2-2*w36*x3+2*w37*x2-w56*x5+w55*x6-w14*x4-w16*x2+w30*x2+w15*x3-w29*x3-x1*w32, -w36*x4-w33*x1+(1/2)*w99*x1*a2-(3/140)*w83*x4*a1+(3/140)*w83*x4*a2-(1/105)*w84*x2*a1+(1/105)*w84*x2*a2+(1/42)*x3*w85*a1-(1/42)*x3*w85*a2-(1/84)*w88*x3*a1+(1/84)*w88*x3*a2+(19/420)*x2*w89*a1-(19/420)*x2*w89*a2+(11/28)*w107*x2*a1-(11/28)*w107*x2*a2-(25/28)*w108*x1*a1-(3/28)*w108*x1*a2+(1/2)*w99*x1*a1+(1/28)*x1*w86*a1-(1/28)*x1*w86*a2-w60*gam*x1-w57*x5+w58*x6-w15*x4-w27*x3+x2*w28-(1/14)*x3*w111*a1*gam+(1/14)*x3*w111*a2*gam+(1/14)*x1*w113*a1*gam-(1/14)*x1*w113*a2*gam+2*w38*x2+w31*x2, -w37*x4+w38*x3-w27*x2-w28*x3+(1/84)*w85*x2*a1-(1/84)*w85*x2*a2-(1/28)*x1*w90*a1+(1/28)*x1*w90*a2+(1/2)*w103*x1*a1+(1/2)*w103*x1*a2+(3/140)*w87*x4*a1-(3/140)*w87*x4*a2-(1/42)*x2*w88*a1+(1/42)*x2*w88*a2+(1/105)*w89*x3*a1-(1/105)*w89*x3*a2-(11/28)*w107*x3*a1+(11/28)*w107*x3*a2-(3/28)*w109*x1*a1-(25/28)*w109*x1*a2-(19/420)*x3*w84*a1+(19/420)*x3*w84*a2-w57*x6-w58*x5+w59*gam*x1-w16*x4-w34*x1+x2*w32+(1/14)*x1*w112*a1*gam-(1/14)*x1*w112*a2*gam-(1/14)*x2*w111*a1*gam+(1/14)*x2*w111*a2*gam, (1/20)*w83*x2*a1-(1/20)*w83*x2*a2-(1/20)*x1*w84*a1+(1/20)*x1*w84*a2-(1/20)*w87*x3*a1+(1/20)*w87*x3*a2+(1/20)*x1*w89*a1-(1/20)*x1*w89*a2-2*w35*x4+w107*x1*a1+w107*x1*a2-2*w36*x2-2*w37*x3-2*w38*x1, -2*gam*w63*x1-2*w11*x2+2*w17*x1, gam*w62*x1-gam*w68*x1-w11*x3-w12*x2-w14*x1+2*w18*x1, -(367/840)*x1*w83*a1-(473/840)*x1*w83*a2+w15*x1+2*w29*x1-w13*x2-w11*x4+w62*x5-w69*gam*x1+w63*x6, -(53/840)*x1*w87*a1+(53/840)*x1*w87*a2+w16*x1-w30*x1-w37*x1-2*w14*x2+w18*x2-w17*x3+w62*x6-w63*x5-w70*gam*x1, -w15*x2-w28*x1+gam*x1*w74-(29/84)*w83*x2*a2-(219/280)*x1*w84*a1-(61/280)*x1*w84*a2-(1/60)*w87*x3*a1+(1/60)*w87*x3*a2+(67/840)*x1*w89*a1-(67/840)*x1*w89*a2+(3/28)*w107*x1*a1-(3/28)*w107*x1*a2+(29/84)*w83*x2*a1-2*w71*gam*x1-w17*x4-w64*x5+w65*x6-w38*x1+w29*x2-w31*x1, -w64*x6-w65*x5+w27*x1-(41/120)*x3*w83*a1+(41/120)*x3*w83*a2-(2/21)*x1*w85*a1-(19/21)*x1*w85*a2-(1/280)*x2*w87*a1+(1/280)*x2*w87*a2-(5/84)*x1*w88*a1+(5/84)*x1*w88*a2-(1/2)*gam*x1*w73+(1/2)*gam*x1*w61+(1/2)*gam*x1*w77-w18*x4-x1*w32-2*w72*gam*x1-(1/84)*x1*w111*a1*gam+(1/84)*x1*w111*a2*gam+w29*x3-w16*x2+w14*x4, 2*gam*w63*x1-2*w12*x3-2*w13*x1-2*w17*x1+2*w35*x1, -(473/840)*x1*w87*a1-(367/840)*x1*w87*a2+w16*x1+2*w30*x1-w13*x3-w12*x4+w64*gam*x1+w63*x5+w68*x6, -(53/840)*x1*w83*a1+(53/840)*x1*w83*a2-w15*x1+w29*x1+w36*x1-w14*x3-w13*x2-w17*x2+w35*x2-w18*x3+w63*x6-w68*x5+w65*gam*x1, (1/280)*x3*w83*a1-(1/280)*x3*w83*a2+(5/84)*x1*w85*a1-(5/84)*x1*w85*a2+(41/120)*x2*w87*a1-(41/120)*x2*w87*a2-(19/21)*x1*w88*a1-(2/21)*x1*w88*a2-(1/84)*x1*w111*a1*gam+(1/84)*x1*w111*a2*gam-w15*x3-w18*x4+w27*x1+w30*x2-w69*x5+(1/2)*gam*x1*w77-(1/2)*gam*x1*w73-2*w72*gam*x1+(1/2)*gam*x1*w61+w70*x6, (1/60)*w83*x2*a1-(1/60)*w83*x2*a2-(67/840)*x1*w84*a1+(67/840)*x1*w84*a2-(29/84)*w87*x3*a1+(29/84)*w87*x3*a2-(61/280)*x1*w89*a1-(219/280)*x1*w89*a2-(3/28)*w107*x1*a1+(3/28)*w107*x1*a2+w28*x1-w16*x3+w30*x3+w13*x4+w17*x4-w35*x4-w69*x6+2*w71*gam*x1-gam*x1*w74-w70*x5, -(2/5)*w83*x2*a1+(2/5)*w83*x2*a2+(107/84)*x1*w84*a1+(61/84)*x1*w84*a2+(2/5)*w87*x3*a1-(2/5)*w87*x3*a2+(61/84)*x1*w89*a1+(107/84)*x1*w89*a2-2*w13*x4+2*w31*x1+2*w64*x5+2*w69*x6+w107*x1*a1+w107*x1*a2, (29/84)*x3*w83*a1-(29/84)*x3*w83*a2+(13/84)*x1*w85*a1+(71/84)*x1*w85*a2+(29/84)*x2*w87*a1-(29/84)*x2*w87*a2-(71/84)*x1*w88*a1-(13/84)*x1*w88*a2+x1*w32-w14*x4+w16*x2+w30*x2-w15*x3-w29*x3+w64*x6-w69*x5+w65*x5+w70*x6, (1/2)*x5*w61-(3/2)*w73*x5+w71*x6+w33*x1-(2/3)*w99*x1*a2-(197/840)*w83*x4*a1+(197/840)*w83*x4*a2-(823/840)*w84*x2*a1+(823/840)*w84*x2*a2-(7/12)*x3*w85*a1+(7/12)*x3*w85*a2+(5/12)*w88*x3*a1-(5/12)*w88*x3*a2-(577/840)*x2*w89*a1+(577/840)*x2*w89*a2-(5/6)*w107*x2*a1+(5/6)*w107*x2*a2+(11/28)*w108*x1*a1-(11/28)*w108*x1*a2-(4/3)*w99*x1*a1-(143/84)*x1*w86*a1+(59/84)*x1*w86*a2-2*w15*x4-w72*x5+(1/2)*w77*x5+w74*x6-x4*w29-w76*gam*x1+(1/4)*x3*w111*a1*gam-(1/4)*x3*w111*a2*gam-(5/21)*x1*w113*a1*gam+(5/21)*x1*w113*a2*gam+w31*x2, -(5/12)*w85*x2*a1+(5/12)*w85*x2*a2+(59/84)*x1*w90*a1-(143/84)*x1*w90*a2-(2/3)*w103*x1*a1-(4/3)*w103*x1*a2+(197/840)*w87*x4*a1-(197/840)*w87*x4*a2+(7/12)*x2*w88*a1-(7/12)*x2*w88*a2+(823/840)*w89*x3*a1-(823/840)*w89*x3*a2+(5/6)*w107*x3*a1-(5/6)*w107*x3*a2-(11/28)*w109*x1*a1+(11/28)*w109*x1*a2+(577/840)*x3*w84*a1-(577/840)*x3*w84*a2+w31*x3-2*w16*x4+w71*x5+w34*x1-w73*x6-2*w74*x5+w72*x6-x4*w30+w75*gam*x1-(5/21)*x1*w112*a1*gam+(5/21)*x1*w112*a2*gam+(1/4)*x2*w111*a1*gam-(1/4)*x2*w111*a2*gam, (23/84)*w83*x2*a1-(23/84)*w83*x2*a2-(2/5)*x1*w84*a1+(2/5)*x1*w84*a2-(23/84)*w87*x3*a1+(23/84)*w87*x3*a2+(2/5)*x1*w89*a1-(2/5)*x1*w89*a2-2*w15*x2+2*w29*x2+2*w36*x2-2*w16*x3+2*w30*x3+2*w37*x3+2*w65*x6-2*w70*x5, w37*x4+w38*x3+w27*x2+w28*x3-(13/21)*w85*x2*a1+(13/21)*w85*x2*a2+(11/6)*x1*w90*a1-(5/6)*x1*w90*a2-(5/6)*w103*x1*a1-(1/6)*w103*x1*a2+(193/840)*w87*x4*a1-(193/840)*w87*x4*a2+(11/12)*x2*w88*a1-(11/12)*x2*w88*a2+(437/840)*w89*x3*a1-(437/840)*w89*x3*a2+(11/28)*w107*x3*a1-(11/28)*w107*x3*a2-(4/3)*w109*x1*a1+(1/3)*w109*x1*a2+(293/840)*x3*w84*a1-(293/840)*x3*w84*a2+w31*x3-w16*x4-w71*x5+(1/2)*x6*w61+(3/2)*w77*x6-(1/2)*w73*x6-w74*x5-w72*x6+x4*w30+x2*w32-(1/6)*x1*w112*a1*gam+(1/6)*x1*w112*a2*gam+(13/84)*x2*w111*a1*gam-(13/84)*x2*w111*a2*gam-gam*x1*w79, -w36*x4+w71*x6+(5/6)*w99*x1*a2+(193/840)*w83*x4*a1-(193/840)*w83*x4*a2+(437/840)*w84*x2*a1-(437/840)*w84*x2*a2+(11/12)*x3*w85*a1-(11/12)*x3*w85*a2-(13/21)*w88*x3*a1+(13/21)*w88*x3*a2+(293/840)*x2*w89*a1-(293/840)*x2*w89*a2+(11/28)*w107*x2*a1-(11/28)*w107*x2*a2-(1/3)*w108*x1*a1+(4/3)*w108*x1*a2+(1/6)*w99*x1*a1+(5/6)*x1*w86*a1-(11/6)*x1*w86*a2+w15*x4-w27*x3-w72*x5-w77*x5-2*w74*x6-x4*w29+x2*w28+2*x3*w32-(13/84)*x3*w111*a1*gam+(13/84)*x3*w111*a2*gam+(1/6)*x1*w113*a1*gam-(1/6)*x1*w113*a2*gam+gam*x1*w78, 2*w28*x4+(7/6)*w103*x3*a1-(7/6)*w103*x3*a2-(7/6)*w105*x1*a1+(7/6)*w105*x1*a2-(23/42)*w107*x4*a1+(23/42)*w107*x4*a2-(8/21)*w108*x2*a1+(8/21)*w108*x2*a2-(1/6)*w109*x3*a1+(1/6)*w109*x3*a2-(197/420)*w84*x4*a1+(197/420)*w84*x4*a2+(25/42)*w86*x2*a1-(25/42)*w86*x2*a2-(193/420)*w89*x4*a1+(193/420)*w89*x4*a2+(1/3)*w90*x3*a1-(1/3)*w90*x3*a2+(11/6)*w99*x2*a1-(11/6)*w99*x2*a2-(17/6)*w100*x1*a1+(5/6)*w100*x1*a2+2*w31*x4+2*w33*x2+2*w38*x4+(1/2)*x3*w112*a1*gam-(1/2)*x3*w112*a2*gam-(13/42)*x2*w113*a1*gam+(13/42)*x2*w113*a2*gam-(1/6)*x1*w116*a1*gam+(1/6)*x1*w116*a2*gam-2*w81*gam*x1-2*w75*x5+2*w78*x6, -w78*x5+w79*x6-(13/28)*w85*x4*a1+(13/28)*w85*x4*a2+(13/28)*x3*w86*a1-(13/28)*x3*w86*a2+(13/28)*w88*x4*a1-(13/28)*w88*x4*a2-(13/28)*x2*w90*a1+(13/28)*x2*w90*a2-(3/2)*x3*w99*a1+(3/2)*x3*w99*a2+w101*x1*a1-2*w101*x1*a2+(3/2)*x2*w103*a1-(3/2)*x2*w103*a2-2*w104*x1*a1+w104*x1*a2-(23/84)*w108*x3*a1+(23/84)*w108*x3*a2+(23/84)*w109*x2*a1-(23/84)*w109*x2*a2+x4*w32+w80*gam*x1-w82*gam*x1+w34*x2+w33*x3-2*w27*x4-w76*x5-w75*x6+(4/21)*x4*w111*a1*gam-(4/21)*x4*w111*a2*gam+(25/42)*x2*w112*a1*gam-(25/42)*x2*w112*a2*gam+(25/42)*x3*w113*a1*gam-(25/42)*x3*w113*a2*gam-(1/2)*w115*gam*x1*a1+(1/2)*w115*gam*x1*a2-(1/2)*w118*gam*x1*a1+(1/2)*w118*gam*x1*a2, -2*w28*x4-2*w76*x6-2*w79*x5-(11/6)*w103*x3*a1+(11/6)*w103*x3*a2+(5/6)*w105*x1*a1-(17/6)*w105*x1*a2+(23/42)*w107*x4*a1-(23/42)*w107*x4*a2+(1/6)*w108*x2*a1-(1/6)*w108*x2*a2+(8/21)*w109*x3*a1-(8/21)*w109*x3*a2+(193/420)*w84*x4*a1-(193/420)*w84*x4*a2-(1/3)*w86*x2*a1+(1/3)*w86*x2*a2+(197/420)*w89*x4*a1-(197/420)*w89*x4*a2-(25/42)*w90*x3*a1+(25/42)*w90*x3*a2-(7/6)*w99*x2*a1+(7/6)*w99*x2*a2+(7/6)*w100*x1*a1-(7/6)*w100*x1*a2+2*w34*x3-(13/42)*x3*w112*a1*gam+(13/42)*x3*w112*a2*gam+(1/2)*x2*w113*a1*gam-(1/2)*x2*w113*a2*gam-(1/6)*x1*w116*a1*gam+(1/6)*x1*w116*a2*gam+2*w81*gam*x1, (1/2)*x1*w70+(3/2)*w55*x1-(3/2)*w64*x1-(1/2)*x2*w68-(3/2)*w62*x2-w87*gam*x1-w63*x3, -(1/12)*x1*w111*a1+(1/12)*x1*w111*a2+w73*x1+2*w72*x1-w61*x1-(1/2)*w70*x2+(3/2)*w55*x2+(1/2)*w64*x2+w62*x4-w83*x5-w85*gam*x1-w88*gam*x1-w65*x3-(1/2)*x1*w77, -(1/2)*x1*w58-2*w71*x1+(3/2)*x1*w74+(1/2)*x2*w69+(3/2)*w65*x2+(1/2)*w56*x2+w55*x3+w63*x4-w83*x6+w84*gam*x1-w89*gam*x1, (1/12)*x1*w112*a1-(1/12)*x1*w112*a2-(1/2)*w59*x1-(1/2)*w75*x1-(1/2)*x1*w79+(3/4)*x2*w77-(1/4)*x2*w73+(3/4)*w61*x2+(1/2)*w57*x2+w55*x4+w64*x4+w84*x5-x2*w72-w90*gam*x1+w85*x6+x3*w71-w74*x3, -(3/2)*w69*x1-(1/2)*x1*w65+(3/2)*w56*x1-(3/2)*w68*x3-(1/2)*x3*w62+w83*gam*x1-w63*x2, (1/2)*x1*w58-2*w71*x1+(1/2)*x1*w74-(3/2)*w70*x3+(1/2)*w55*x3+(1/2)*x3*w64+w56*x2+w63*x4-w87*x5+w84*gam*x1-w89*gam*x1, (1/12)*x1*w111*a1-(1/12)*x1*w111*a2+(1/2)*x1*w77-2*w72*x1+(1/2)*w69*x3+(1/2)*w65*x3+(3/2)*w56*x3+w68*x4-w87*x6+w85*gam*x1+w88*gam*x1+w70*x2, -(1/12)*x1*w113*a1+(1/12)*x1*w113*a2-(1/2)*w76*x1+(1/2)*x1*w78-(1/2)*w60*x1+(1/4)*x3*w77+(1/4)*x3*w73+(1/4)*w61*x3+(1/2)*w57*x3+w56*x4+w69*x4+w86*gam*x1+w71*x2+w88*x5+w72*x3+w89*x6, -(1/2)*x1*w111*a1-(1/2)*x1*w111*a2-(1/4)*x1*w77-(5/4)*w73*x1-(1/4)*w61*x1+(3/2)*w57*x1-(1/2)*w68*x4-(1/2)*w62*x4-w64*x2+w83*x5-w69*x3+w87*x6, w88*x6+w57*x2-w74*x3-(3/2)*w75*x1+(1/2)*w59*x1-(1/2)*x4*w70-(1/2)*x1*w79-(7/12)*x1*w112*a1-(5/12)*x1*w112*a2+(1/6)*x2*w111*a1-(1/6)*x2*w111*a2+w107*x5-w90*gam*x1+2*w84*x5+(1/2)*w55*x4+(3/2)*w64*x4+w89*x5-gam*x1*w103, w85*x5+(1/2)*w60*x1+w57*x3-(3/2)*w76*x1-(5/12)*x1*w113*a1-(7/12)*x1*w113*a2-(1/6)*x3*w111*a1+(1/6)*x3*w111*a2+(1/2)*w56*x4+w86*gam*x1+(3/2)*w69*x4+w74*x2+w84*x6+2*w89*x6+w107*x6+(1/2)*x4*w65+(1/2)*x1*w78+gam*x1*w99, (1/4)*x4*w77+(3/2)*w57*x4-(1/6)*x3*w113*a2+(1/6)*x1*w118*a1+(1/3)*x1*w118*a2+(1/3)*x1*w115*a1+(1/6)*x1*w115*a2-(1/6)*x2*w112*a1+(1/6)*x2*w112*a2+(1/6)*x3*w113*a1+2*w86*x5+2*w90*x6+(1/4)*w61*x4+(5/4)*w73*x4+w75*x2+w76*x3+w103*x6+(1/2)*w82*x1+w99*x5+(1/2)*w80*x1, -(1/2)*x2*w69-(3/2)*w65*x2+(1/2)*w56*x2-(3/2)*w70*x3-(1/2)*w55*x3+(1/2)*x3*w64+x1*w58+w83*x6-w87*x5-x1*w74, -(1/12)*x3*w111*a1+(1/12)*x3*w111*a2+(1/6)*x1*w113*a1-(1/6)*x1*w113*a2+(3/2)*w58*x2-w71*x2+(1/2)*w74*x2-(1/2)*x3*w73-w72*x3+(1/2)*w61*x3-2*w88*x5+w84*x6+w85*x5+x4*w65+w108*gam*x1-w86*gam*x1+gam*x1*w99-x3*w77-x1*w78, -(1/12)*x2*w111*a1+(1/12)*x2*w111*a2+(1/6)*x1*w112*a1-(1/6)*x1*w112*a2+(3/2)*x2*w77-x2*w72+(3/2)*w58*x3+x3*w71-(1/2)*w74*x3-w89*x5+2*w85*x6-w88*x6+x4*w70+gam*x1*w103+w109*gam*x1-w90*gam*x1-x1*w79, (1/12)*x3*w112*a1-(1/12)*x3*w112*a2+(1/12)*x2*w113*a1-(1/12)*x2*w113*a2-(1/3)*x1*w116*a1+(1/3)*x1*w116*a2-(1/2)*w60*x2+w103*x5+2*w86*x6+w74*x4+(3/2)*w78*x2+(3/2)*w79*x3-(1/2)*x2*w76+(1/2)*x3*w75+x5*w109-x6*w108+w58*x4-2*w90*x5+(1/2)*w59*x3-w99*x6, -(3/4)*w61*x2+w88*x6+(1/2)*w57*x2-w75*x1+w59*x1-(1/2)*x4*w70+x2*w72+(1/4)*x2*w73-(2/3)*x1*w112*a1-(1/3)*x1*w112*a2+(1/6)*x2*w111*a1-(1/6)*x2*w111*a2+w107*x5+w84*x5-w85*x6-(1/2)*w55*x4-x3*w71-(3/4)*x2*w77+(1/2)*w64*x4+w89*x5-gam*x1*w103, w109*x6-(1/2)*x2*w79-x3*w78+(1/2)*x4*w77+(3/2)*w59*x2-(1/6)*x3*w113*a2-(1/6)*x1*w118*a1+(1/6)*x1*w118*a2-(5/6)*x1*w115*a1-(1/6)*x1*w115*a2+(1/12)*x4*w111*a1-(1/12)*x4*w111*a2+(5/12)*x2*w112*a1-(5/12)*x2*w112*a2+(1/6)*x3*w113*a1-w86*x5-w90*x6+w61*x4-w73*x4-(1/2)*w75*x2+w103*x6-2*w72*x4-2*w99*x5-w104*gam*x1-w101*gam*x1-w80*x1, -(1/6)*x3*w112*a1+(1/6)*x3*w112*a2+(1/4)*x2*w113*a1-(1/4)*x2*w113*a2-(2/3)*x1*w116*a1-(1/3)*x1*w116*a2+2*w71*x4+(1/2)*w60*x2-w103*x5+w86*x6-(1/2)*w74*x4+(3/2)*w78*x2-(1/2)*x2*w76-x6*w108+(1/2)*w58*x4-w90*x5+w100*gam*x1-w105*gam*x1+w59*x3-2*w99*x6-w81*x1, -(1/12)*x4*w112*a1+(1/12)*x4*w112*a2-(1/3)*x2*w115*a1+(1/3)*x2*w115*a2-x1*w117*a1-(1/6)*x2*w118*a1+(1/6)*x2*w118*a2+(3/2)*w59*x4+2*w100*x5+2*w101*x6+(3/2)*w75*x4+(3/2)*w80*x2+w81*x3+(1/2)*x2*w82+(1/2)*x4*w79-x5*w110+x5*w105-x6*w104-w106*gam*x1, -(1/6)*x3*w111*a1+(1/6)*x3*w111*a2-(1/3)*x1*w113*a1-(2/3)*x1*w113*a2-(1/4)*x3*w77-(1/4)*x3*w73-(1/4)*w61*x3+(1/2)*w57*x3+(1/2)*w69*x4+(1/2)*x4*w65-(1/2)*w56*x4+w60*x1+w107*x6+w84*x6+w89*x6+gam*x1*w99+w85*x5-w88*x5-w71*x2+w74*x2-w72*x3-w76*x1, -(1/4)*x3*w112*a1+(1/4)*x3*w112*a2+(1/6)*x2*w113*a1-(1/6)*x2*w113*a2-(1/3)*x1*w116*a1-(2/3)*x1*w116*a2+2*w71*x4+w60*x2-2*w103*x5-w86*x6-(3/2)*w74*x4-(3/2)*w79*x3-(1/2)*x3*w75-x5*w109-(1/2)*w58*x4+w90*x5+w100*gam*x1-w105*gam*x1+(1/2)*w59*x3-w99*x6-w81*x1, w108*x5+x2*w79+(1/2)*x3*w78-(1/2)*x4*w77+(5/12)*x3*w113*a2-(1/6)*x1*w118*a1-(5/6)*x1*w118*a2+(1/6)*x1*w115*a1-(1/6)*x1*w115*a2-(1/12)*x4*w111*a1+(1/12)*x4*w111*a2-(1/6)*x2*w112*a1+(1/6)*x2*w112*a2-(5/12)*x3*w113*a1-w86*x5-w90*x6-(1/2)*w76*x3-2*w103*x6-w82*x1+2*w72*x4+w99*x5+(3/2)*w60*x3+w104*gam*x1+w101*gam*x1, w102*gam*x1+(1/2)*x3*w80-(1/2)*x4*w78-x6*w110+x6*w100-x5*w101+(3/2)*w60*x4+2*w104*x5+2*w105*x6+(1/12)*x4*w113*a1-(1/12)*x4*w113*a2+(1/6)*x3*w115*a1-(1/6)*x3*w115*a2+(1/3)*x3*w118*a1-(1/3)*x3*w118*a2-x1*w119*a2+(3/2)*w76*x4+w81*x2+(3/2)*w82*x3, (5/4)*w61*x1-(1/2)*w68*x4-(1/2)*w62*x4+(1/2)*x1*w111*a1+(1/2)*x1*w111*a2-(3/2)*w55*x2-(1/2)*w70*x2+(1/2)*w64*x2-(3/2)*w56*x3+(1/2)*w69*x3+(1/2)*w65*x3-(3/2)*w57*x1+(1/4)*x1*w77+(1/4)*w73*x1, -(1/12)*x2*w111*a1+(1/12)*x2*w111*a2+(7/12)*x1*w112*a1+(5/12)*x1*w112*a2+(3/2)*w61*x2-w107*x5+(3/2)*w55*x4-(1/2)*x4*w70+(1/2)*w64*x4-(1/2)*x2*w73-x2*w72-w109*gam*x1-(3/2)*w58*x3+x3*w71-(1/2)*w74*x3-(3/2)*w59*x1+(1/2)*w75*x1+(1/2)*x1*w79, (1/12)*x3*w111*a1-(1/12)*x3*w111*a2+(5/12)*x1*w113*a1+(7/12)*x1*w113*a2+w61*x3-w107*x6+(3/2)*w56*x4+(1/2)*w69*x4+(1/2)*x4*w65+w108*gam*x1+(3/2)*w58*x2+w71*x2-(1/2)*w74*x2-(1/2)*x3*w77+w72*x3-(3/2)*w60*x1+(1/2)*w76*x1-(1/2)*x1*w78, w108*x5+w109*x6+(1/2)*x2*w79-(1/2)*x3*w78+(1/4)*x4*w77+(3/2)*w57*x4+(3/2)*w59*x2+(1/12)*x3*w113*a2-(1/6)*x1*w118*a1-(1/3)*x1*w118*a2-(1/3)*x1*w115*a1-(1/6)*x1*w115*a2+(1/12)*x2*w112*a1-(1/12)*x2*w112*a2-(1/12)*x3*w113*a1+(5/4)*w61*x4+(1/4)*w73*x4+(1/2)*w75*x2+(1/2)*w76*x3-(1/2)*w82*x1+(3/2)*w60*x3-(1/2)*w80*x1, 4*w107*x1-2*w83*x2+2*w84*x1-2*w87*x3+2*w89*x1, -gam*w113*x1+w107*x2+w108*x1-w111*x5+w83*x4-w84*x2+w85*x3-w86*x1-2*w88*x3-2*w99*x1, gam*w112*x1-2*w103*x1+w107*x3+w109*x1-w111*x6-2*w85*x2+w87*x4+w88*x2-w89*x3-w90*x1, w100*x1+w103*x3+w105*x1+w112*x5+w113*x6-w84*x4-w86*x2-w89*x4-w90*x3+w99*x2, -2*gam*w116*x1-2*w100*x1-2*w103*x3+2*w108*x2-2*w109*x3-2*w112*x5+2*w84*x4+2*w90*x3, gam*w115*x1-gam*w118*x1-w101*x1+w103*x2-w104*x1+2*w108*x3+2*w109*x2-w112*x6-w113*x5+w85*x4-w86*x3+w88*x4-w90*x2+w99*x3, w108*x4+w110*x2+(1/2)*x5*w118+(3/2)*w115*x5+2*w86*x4+x4*w99+w100*x2-w119*gam*x1+w116*x6+2*w104*x3-x3*w101-w102*x1, 2*gam*w116*x1-2*w105*x1-2*w108*x2+2*w109*x3-2*w113*x6+2*w86*x2+2*w89*x4-2*w99*x2, w109*x4+w110*x3+(3/2)*w118*x6+(1/2)*x6*w115+x4*w103+2*w90*x4+w117*gam*x1+w116*x5+2*w101*x2-x2*w104+w105*x3-w106*x1, -2*w100*x4+2*w102*x2-2*w105*x4+2*w106*x3+4*w110*x4+2*w117*x5+2*w119*x6]);
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L2705" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Verification that \134Phi is tractor connection</Font></Text-field>
</Input>
</Group>
<Group labelreference="L15" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">cdelstar([x1,x2,x3,x4,x5,x6],K[W]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">N2RyIiIhRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2706" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Generic solutions</Text-field>
</Input>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Ksol:=allsol({gam,a1,a2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2707" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Complement to the space of generic solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2309" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">ssol:=solve(K[W]-subs([seq(w||i=u||i,i=1..120)],Ksol)-subs([v100=0, v101=0, v102=0, v104=0, v105=0, v106=0, v108=0, v109=0, v110=0, v111=0, v112=0, v113=0, v115=0, v116=0, v117=0, v118=0, v119=0, v120=0, v72=0, v78=0, v79=0, v80=0, v81=0, v82=0, v86=0, v89=0, v90=0],subs([seq(w||i=v||i,i=1..120)],K[W])),indets(K[W])):</Text-field>
</Input>
</Group>
<Group labelreference="L2310" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">invsubs:=solve(ssol,indets(subs(ssol,K[W]))minus {a1,a2,gam}):</Text-field>
</Input>
</Group>
<Group labelreference="L2312" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2314" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2708" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Annihilator of R^Phi from Lemma 4.1</Text-field>
</Input>
</Group>
<Group labelreference="L2313" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(eq0 ,[v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63]),indets(ssol) minus {a1,a2,gam});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Symmetric space branch</Text-field></Title>
<Group labelreference="L2408" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;a2:=2+a1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlktRiw2JVEjYTFGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LCYiIiMiIiJJI2ExRzYiRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2409" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..120)],{v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63})):</Text-field>
</Input>
</Group>
<Group labelreference="L2414" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00));</Text-field>
</Input>
</Group>
<Group labelreference="L2413" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2410" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq13 := subs(ssol,tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2412" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12  union eq13  ,[v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63,v10,v27,v28,v33,v34,v36,v35,v37,v38,v68,v71,v83,v87,v64 , v65 , v69 , v70   ])))),indets(ssol) minus {a1,a2,gam}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNmhwLUYjNigtRiw2JVEjdjFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSR2MTBGJ0YvRjJGZ24tRiM2KC1GIzYmLUZQNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHEtSSZtZnJhY0dGJDYoLUZbbzYkUSMxMUYnRjktRltvNiRRIzE1RidGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHIvJSliZXZlbGxlZEdGPS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltxRl1xLUYjNigtRl9xNigtRltvNiRRIzEzRidGOS1GW282JFEjMTBGJ0Y5RmdxRmpxRl1yRl9yLUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZ28vRk5GaG8tRiM2JC1GLDYlUSNhMUYnRi9GMkY5Rl5vRmFvRjlGOUY5Rl5zLUYsNiVRJHY2MUYnRi9GMkY5LUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGW3FGXXEtRiM2Ji1GUDYkLUYjNiYtRl9xNigtRltvNiRRIzE3RidGOUZkcUZncUZqcUZdckZfckZqcy1GIzYoLUZfcTYoLUZbbzYkUSI3RidGOUZbc0ZncUZqcUZdckZfckZec0Zic0Zeb0Zhb0Y5RjlGOUZecy1GLDYlUSR2NzNGJ0YvRjJGOUZqcy1GIzYmLUZQNiQtRiM2J0ZocC1GIzYoLUZfcTYoLUZbbzYkUSIzRidGOS1GW282JFEiMkYnRjlGZ3FGanFGXXJGX3JGXnNGYnNGXm9GYW9GOUZqcy1GX3E2KC1GW282JFEjMzFGJ0Y5RmRxRmdxRmpxRl1yRl9yRjlGOUZecy1GLDYlUSR2NzdGJ0YvRjJGOUY5Rl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MTFGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYxMkYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjEzRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MTRGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYxNUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjE2RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MTdGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYxOEYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEjdjJGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYyN0YnRi9GMkZnbi1GIzYmLUYjNiYtRlA2JC1GIzYmLUYjNigtRl9xNihGX3YtRltvNiRRIjVGJ0Y5RmdxRmpxRl1yRl9yRl5zRmJzRl5vRmFvRjlGYXItRl9xNigtRltvNiRRJDEzNEYnRjktRltvNiRRJDMxNUYnRjlGZ3FGanFGXXJGX3JGOUY5Rl5zLUYsNiVRJHY4NUYnRi9GMkY5RmpzLUYjNiYtRlA2JC1GIzYnRmhwLUYjNigtRl9xNigtRltvNiRGaXFGOUZoekZncUZqcUZdckZfckZec0Zic0Zeb0Zhb0Y5RmpzLUZfcTYoLUZbbzYkUSQ2NTlGJ0Y5LUZbbzYkUSQ2MzBGJ0Y5RmdxRmpxRl1yRl9yRjlGOUZecy1GLDYlUSR2ODhGJ0YvRjJGOUY5Rl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MjhGJ0YvRjJGZ24tRiM2Ji1GIzYmLUZQNiQtRiM2JkZkc0Zqcy1GX3E2KC1GW282JFEkMTAzRidGOS1GW282JFEjNDJGJ0Y5RmdxRmpxRl1yRl9yRjlGOUZecy1GLDYlUSV2MTA3RidGL0YyRjlGanMtRiM2Ji1GUDYkLUYjNiYtRiM2KC1GX3E2KC1GW282JFEiOUYnRjlGW3NGZ3FGanFGXXJGX3JGXnNGYnNGXm9GYW9GOUZqcy1GX3E2KC1GW282JFEkMTIxRidGOS1GW282JFEjODRGJ0Y5RmdxRmpxRl1yRl9yRjlGOUZecy1GLDYlUSR2ODRGJ0YvRjJGOUY5Rl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MjlGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRI3YzRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MzBGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzMUYnRi9GMkZnbi1GIzYmLUYjNiYtRlA2JC1GIzYnRmhwLUYjNigtRl9xNigtRltvNiRRIjhGJ0Y5Rmh6RmdxRmpxRl1yRl9yRl5zRmJzRl5vRmFvRjlGYXJGW2JsRjlGOUZec0ZiXmxGOUZqcy1GIzYmLUZQNiQtRiM2J0ZocEZkckZhci1GX3E2KC1GW282JFEkMzE5RidGOS1GW282JFEkNDIwRidGOUZncUZqcUZdckZfckY5RjlGXnNGal9sRjlGOUZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjMyRidGL0YyRmduLUYjNiYtRiM2KC1GX3E2KEZhcS1GW282JFEkMTI2RidGOUZncUZqcUZdckZfckZecy1GIzYkRmNbbEY5Rl5vRmFvRjlGanMtRiM2KEZnY2xGXnMtRiM2JEZqXGxGOUZeb0Zhb0Y5RjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzM0YnRi9GMkZnbi1GIzYmLUZQNiQtRiM2Ji1GIzYoLUZfcTYoRmFxRmh6RmdxRmpxRl1yRl9yRl5zRmJzRl5vRmFvRjlGanNGX2VsRjlGOUZecy1GLDYlUSR2OTlGJ0YvRjJGOUZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjM0RidGL0YyRmduLUYjNiZGaWRsRl5zLUYsNiVRJXYxMDNGJ0YvRjJGOUZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjM1RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MzZGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzN0YnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjM4RidGL0YyRmduLUYjNiYtRiM2Ji1GUDYkLUYjNidGaHBGZHpGYXJGZnpGOUY5Rl5zRmJebEY5RmpzLUYjNiYtRlA2JC1GIzYnRmhwRmh0RmFyLUZfcTYoRmBcbC1GW282JFEiNEYnRjlGZ3FGanFGXXJGX3JGOUY5Rl5zRmpfbEY5RjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRI3Y1RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NTVGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1NkYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjU3RidGL0YyRmduLUYjNilGaHAtRiM2KC1GX3E2KEZgXGxGXHZGZ3FGanFGXXJGX3JGXnMtRiM2JEZnc0Y5Rl5vRmFvRjlGanNGX3VGYXJGZ3ZGOUZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjU4RidGL0YyRmduLUYjNiZGX3ZGXnMtRiw2JVEkdjc0RidGL0YyRjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1OUYnRi9GMkZnbi1GIzYoLUZfcTYoRl92Rlx2RmdxRmpxRl1yRl9yRl5zLUYjNiQtRiw2JVEkdjc1RidGL0YyRjlGXm9GYW9GOUZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEjdjZGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY2MEYnRi9GMkZnbi1GIzYoRmJbbUZecy1GIzYkLUYsNiVRJHY3NkYnRi9GMkY5Rl5vRmFvRjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY2MkYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjYzRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NjRGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY2NUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjY4RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NjlGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRI3Y3RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NzBGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY3MUYnRi9GMkZnbi1GIzYmLUZQNiQtRiM2J0ZocC1GIzYoLUZfcTYoRl9fbC1GW282JFEjMjBGJ0Y5RmdxRmpxRl1yRl9yRl5zRmJzRl5vRmFvRjlGanMtRl9xNihGYFxsRmFgbUZncUZqcUZdckZfckY5RjlGXnNGaGpsRjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRI3Y4RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2ODNGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY4N0YnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEjdjlGJ0YvRjJGZ25Gam5GXm9GYW9GOUZeb0Zhb0Y5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmNvLUZQNiYtRiM2Ui1GIzYmRltmbEZecy1GUDYkLUYjNigtRiM2JkZfX2xGXnMtSSVtc3VwR0YkNiVGZHNGX3YvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zdb0Y5RmpzLUYjNiYtRltvNiRRIzE4RidGOUZec0Zkc0Y5RmFyLUZbbzYkUSMxNkYnRjlGOUY5RjlGY28tRiM2JkZoamxGXnNGZmJtRjlGY28tRiM2JkZmW21GXnMtRlA2JC1GIzYmLUYjNiZGXHZGXnNGZHNGOUZhckZfdkY5RjlGOUZjby1GIzYmRmdcbUZecy1GUDYkLUYjNiZGYWRtRmpzRl1ibEY5RjlGOUZjby1GIzYmRmFlbEZec0ZmYm1GOUZjby1GIzYmLUYjNiYtRlA2JC1GIzYmLUYjNiZGX19sRl5zRmRzRjlGanMtRltvNiRRIzE0RidGOUY5RjlGXnNGY1tsRjlGanMtRiM2Ji1GUDYkLUYjNidGaHBGY2VtRmFyRmJobEY5RjlGXnNGalxsRjlGOUZjby1GIzYmLUYjNiYtRlA2JC1GIzYoLUYjNiYtRltvNiRRIjZGJ0Y5Rl5zRlxjbUY5RmpzLUYjNiYtRltvNiRRIzIyRidGOUZec0Zkc0Y5RmpzRmZjbUY5RjlGXnNGY1tsRjlGanMtRiM2Ji1GUDYkLUYjNilGaHAtRiM2JkZcdkZec0ZcY21GOUZhci1GIzYmRmFxRl5zRmRzRjlGYXJGXWJsRjlGOUZec0ZqXGxGOUY5RmNvLUYjNiYtRiM2Ji1GUDYkLUYjNihGamJtRmpzLUYjNiYtRltvNiRRJDEzOEYnRjlGXnNGZHNGOUZqcy1GW282JFEkMTA0RidGOUY5RjlGXnNGY1tsRjlGanMtRiM2Ji1GUDYkLUYjNigtRiM2Ji1GW282JFEjNjNGJ0Y5Rl5zRlxjbUY5RmFyLUYjNiYtRltvNiRRIzI0RidGOUZec0Zkc0Y5RmFyLUZbbzYkUSQxMTJGJ0Y5RjlGOUZec0ZqXGxGOUY5RmNvLUYjNiYtRiM2Ji1GUDYkLUYjNigtRiM2JkZjY21GXnNGXGNtRjlGanMtRiM2Ji1GW282JFEjMzZGJ0Y5Rl5zRmRzRjlGYXItRltvNiRRIzMyRidGOUY5RjlGXnNGYl5sRjlGanMtRiM2JkZmYm1GXnNGal9sRjlGOUZjby1GIzYmLUYjNiYtRlA2JC1GIzYoLUYjNiYtRltvNiRRIzI3RidGOUZec0ZcY21GOUZqcy1GIzYmLUZbbzYkUSM2OUYnRjlGXnNGZHNGOUZqcy1GW282JFEjODJGJ0Y5RjlGOUZec0ZjW2xGOUZqcy1GIzYmLUZQNiQtRiM2KUZocEZpW25GYXItRiM2Ji1GW282JFEjMjFGJ0Y5Rl5zRmRzRjlGYXItRltvNiRRIzQ0RidGOUY5RjlGXnNGalxsRjlGOUZjby1GIzYmLUYjNiYtRlA2JC1GIzYoLUYjNiYtRltvNiRRIzM5RidGOUZec0ZcY21GOUZhci1GIzYmLUZbbzYkUSM1MkYnRjlGXnNGZHNGOUZhci1GW282JFEkMTE2RidGOUY5RjlGXnNGY1tsRjlGanMtRiM2Ji1GUDYkLUYjNilGaHAtRiM2Ji1GW282JFEjODdGJ0Y5Rl5zRlxjbUY5RmpzLUYjNiYtRltvNiRRIzI2RidGOUZec0Zkc0Y5RmpzLUZbbzYkUSM4OEYnRjlGOUY5Rl5zRmpcbEY5RjlGY28tRiM2Ji1GIzYmLUZQNiQtRiM2KC1GIzYmLUZbbzYkUSM1MUYnRjlGXnNGXGNtRjlGanMtRiM2Ji1GW282JFEkMjgyRidGOUZec0Zkc0Y5RmpzLUZbbzYkUSQyNTZGJ0Y5RjlGOUZec0ZjW2xGOUZqcy1GIzYmLUZQNiQtRiM2KUZocEZmZ21GYXItRiM2Ji1GW282JFEkMTU2RidGOUZec0Zkc0Y5RmFyLUZbbzYkUSQxMjhGJ0Y5RjlGOUZec0ZqXGxGOUY5RmNvLUYjNiYtRiM2Ji1GUDYkLUYjNigtRiM2Ji1GW282JFEjNTRGJ0Y5Rl5zRlxjbUY5RmpzLUYjNiYtRltvNiRRJDEwOEYnRjlGXnNGZHNGOUZhci1GW282JFEjOTZGJ0Y5RjlGOUZec0ZiXmxGOUZqc0ZfW25GOUZjby1GIzYmRmFibkZqcy1GIzYmLUZQNiQtRiM2KC1GIzYmLUZbbzYkUSM0NUYnRjlGXnNGXGNtRjlGanMtRiM2Ji1GW282JFEjOTBGJ0Y5Rl5zRmRzRjlGYXItRltvNiRRIzgwRidGOUY5RjlGXnNGal9sRjlGOUZjby1GIzYmLUYjNiYtRlA2JC1GIzYoLUYjNiYtRltvNiRRJDI5N0YnRjlGXnNGXGNtRjlGanMtRiM2Ji1GW282JFEkNDg0RidGOUZec0Zkc0Y5RmpzLUZbbzYkUSQyMTJGJ0Y5RjlGOUZec0ZjW2xGOUZqcy1GIzYmLUZQNiQtRiM2KUZocC1GIzYmLUZbbzYkUSQ0NDFGJ0Y5Rl5zRlxjbUY5RmFyLUYjNiYtRltvNiRRJDM2MkYnRjlGXnNGZHNGOUZqc0ZnaG1GOUY5Rl5zRmpcbEY5RjlGY28tRiM2KC1GIzYmRl1kbUZec0Znc0Y5RmpzLUYjNiYtRlA2JC1GIzYnRmhwRmNlbUZqc0ZoZm1GOUY5Rl5zRl91RjlGanMtRiM2Ji1GUDYkLUYjNidGaHAtRiM2JkZkcUZec0Zkc0Y5RmpzRltzRjlGOUZec0ZndkY5RjlGY28tRiM2KC1GIzYmLUZQNiQtRiM2JkZjZW1GanNGZ2ltRjlGOUZec0Znc0Y5RmpzLUYjNiYtRlA2JC1GIzYnRmhwRmFkbUZhckZdYmxGOUY5Rl5zRl91RjlGanMtRiM2Ji1GUDYkLUYjNiYtRiM2JkZbXG5GXnNGZHNGOUZqcy1GW282JFEjNzJGJ0Y5RjlGOUZec0ZndkY5RjlGY28tRiM2KC1GIzYmLUZQNiQtRiM2JkZhY21GanMtRltvNiRRIzc4RidGOUY5RjlGXnNGZ3NGOUZqcy1GIzYmLUZQNiQtRiM2JkZhY21GYXJGX15sRjlGOUZec0ZfdUY5RmpzLUYjNiYtRlA2JC1GIzYmLUYjNiZGaWNsRl5zRmRzRjlGanMtRltvNiRRJDE4NkYnRjlGOUY5Rl5zRmd2RjlGOUZjby1GIzYoLUYjNiZGYGluRl5zRmdzRjlGanMtRiM2Ji1GUDYkLUYjNidGaHBGY2VtRmFyRmdpbUY5RjlGXnNGX3VGOUZqcy1GIzYmLUZQNiQtRiM2Ji1GIzYmLUZbbzYkUSM4MUYnRjlGXnNGZHNGOUZqcy1GW282JFEkMjE2RidGOUY5RjlGXnNGZ3ZGOUY5RmNvLUYjNigtRiM2Ji1GUDYkLUYjNiZGZ2ptRmpzLUZbbzYkUSM2NkYnRjlGOUY5Rl5zRmdzRjlGanMtRiM2Ji1GUDYkLUYjNidGaHBGZ2ptRmFyRmhmbUY5RjlGXnNGX3VGOUZqcy1GIzYmLUZQNiQtRiM2JkZnam1GanMtRltvNiRRJDI0NkYnRjlGOUY5Rl5zRmd2RjlGOUZjby1GIzYoLUYjNiYtRlA2JC1GIzYmLUYjNiZGaWJuRl5zRmRzRjlGanMtRltvNiRRJDE0NEYnRjlGOUY5Rl5zRmdzRjlGanMtRiM2Ji1GUDYkLUYjNidGaHBGYWNtRmFyLUZbbzYkUSM0OEYnRjlGOUY5Rl5zRl91RjlGanMtRiM2Ji1GUDYkLUYjNiYtRiM2Ji1GW282JFEkMTYyRidGOUZec0Zkc0Y5RmpzLUZbbzYkUSQ0MzJGJ0Y5RjlGOUZec0ZndkY5RjlGY28tRiM2KC1GIzYmLUZQNiQtRiM2JkZlXG9GanMtRltvNiRRJDE3MUYnRjlGOUY5Rl5zRmdzRjlGanMtRiM2Ji1GUDYkLUYjNidGaHAtRiM2JkZiaW1GXnNGZHNGOUZhci1GW282JFEjMzNGJ0Y5RjlGOUZec0ZfdUY5RmpzLUYjNiYtRlA2JC1GIzYmLUYjNiYtRltvNiRRJDEzNUYnRjlGXnNGZHNGOUZqcy1GW282JFEkNTg1RidGOUY5RjlGXnNGZ3ZGOUY5RmNvLUYjNigtRiM2Ji1GUDYkLUYjNigtRiM2Ji1GW282JFEkNDA1RidGOUZec0ZcY21GOUZqcy1GIzYmLUZbbzYkUSUxMTc5RidGOUZec0Zkc0Y5RmpzLUZbbzYkUSQ0NDRGJ0Y5RjlGOUZec0Znc0Y5RmpzLUYjNiYtRlA2JC1GIzYpRmhwLUYjNiYtRltvNiRRJDI3OUYnRjlGXnNGXGNtRjlGYXItRiM2Ji1GW282JFEkNTM3RidGOUZec0Zkc0Y5RmpzLUZbbzYkUSMxMkYnRjlGOUY5Rl5zRl91RjlGanMtRiM2Ji1GUDYkLUYjNigtRiM2Ji1GW282JFEkNjc1RidGOUZec0ZcY21GOUZqcy1GIzYmLUZbbzYkUSUyODg5RidGOUZec0Zkc0Y5RmpzLUZbbzYkUSUyMDA0RidGOUY5RjlGXnNGZ3ZGOUY5Rl5vRmFvRjlGOUZqYW1GXWJtRl5vRmFvRjlGOS9GW2JtUSJbRicvRl5ibVEiXUYnRl5vRmFvRjk=">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2315" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2],allsolutions);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiU8Ly9JI2ExRzYiIyIiIyIiJC9JJXYxMDNHRiZGKy9JJXYxMDdHRiZGLS9JJHY2MUdGJiwmKiYjIiIiRilGM0kkdjczR0YmRjNGMyomRilGM0kkdjc3R0YmRjMhIiIvRjRGNC9JJHY3NEdGJkY6L0kkdjc1R0YmRjwvSSR2NzZHRiYiIiEvRjZGNi9JJHY4NEdGJkZCL0kkdjg1R0YmLCQqJiNGM0YoRjNJJHY4OEdGJkYzRjMvRkhGSC9JJHY5OUdGJkZLPC8vRiUjISIpRilGKkYsL0YvLCYqJkYpRjNGNEYzRjMqJiIiJkYzRjZGM0YzRjhGOS9GPEY/L0Y+Rj5GQEZBL0ZELCQqJkYoRjNGSEYzRjNGSUZKPC8vRiVGJS9GK0Y/L0YtRj8vRi9GPy9GNEY/L0Y6Rj9GVUY9L0Y2Rj8vRkJGPy9GREY/L0ZIRj8vRktGPw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2581" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;a2:=-2+a1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRlRGVi1GLDYlUSNhMUYnRi9GMkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">LCYiIiMhIiJJI2ExRzYiIiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2582" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..120)],{v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63})):</Text-field>
</Input>
</Group>
<Group labelreference="L2584" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00));</Text-field>
</Input>
</Group>
<Group labelreference="L2583" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2587" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq13 := subs(ssol,tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2585" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12  union eq13  ,[v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63,v10,v27,v28,v33,v34,v36,v35,v37,v38,v68,v71,v83,v87,v64 , v65 , v69 , v70   ])))),indets(ssol) minus {a1,a2,gam}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2588" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2],allsolutions);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiU8Ly9JI2ExRzYiIyEiIyIiJC9JJXYxMDNHRiZGKy9JJXYxMDdHRiZGLS9JJHY2MUdGJiwmKiYjIiIiRilGM0kkdjczR0YmRjNGMyomRilGM0kkdjc3R0YmRjMhIiIvRjRGNC9JJHY3NEdGJkY6L0kkdjc1R0YmRjwvSSR2NzZHRiYiIiEvRjZGNi9JJHY4NEdGJkZCL0kkdjg1R0YmLCQqJiNGMyIiI0YzSSR2ODhHRiZGM0YzL0ZJRkkvSSR2OTlHRiZGTDwvL0YlIyIiKUYpRipGLC9GLywmKiZGKUYzRjRGM0YzKiYiIiZGM0Y2RjNGM0Y4RjkvRjxGPy9GPkY+RkBGQS9GRCwkKiZGSEYzRklGM0YzRkpGSzwvL0YlRiUvRitGPy9GLUY/L0YvRj8vRjRGPy9GOkY/RlZGPS9GNkY/L0ZCRj8vRkRGPy9GSUY/L0ZMRj8=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Other branch</Text-field></Title>
<Group labelreference="L2430" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=1;unassign('a2');v35:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdjM1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2428" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..120)],{v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63})):</Text-field>
</Input>
</Group>
<Group labelreference="L2432" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00));</Text-field>
</Input>
</Group>
<Group labelreference="L2709" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The subspace C_1 from Lemma 4.2</Text-field>
</Input>
</Group>
<Group labelreference="L2434" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1   ,[v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63 ,v10,v27,v28,v33,v34,v36,v37,v38,v61,v64,v65,v68,v71, v69, v70, v83, v87  ])))),indets(ssol) minus {a1,a2,gam}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2435" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol11:=solve(subs(invsubs,sol1[1]),subs([seq(v||i=w||i,i=1..120)],{v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63 ,v10,v27,v28,v33,v34,v36,v37,v38,v61,v64,v65,v68,v71, v69, v70, v83, v87})):    </Text-field>
</Input>
</Group>
<Group labelreference="L2437" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq2 := subs(ssol, compstep(2, sol11)):</Text-field>
</Input>
</Group>
<Group labelreference="L2440" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq22 := subs(ssol,depstep( sol11)):</Text-field>
</Input>
</Group>
<Group labelreference="L2439" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq23 := subs(ssol, tripstep( sol11)):</Text-field>
</Input>
</Group>
<Group labelreference="L2436" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol2:=(collect(eliminate(eq2 union eq22 union eq23 union {} ,[v1,v2,v3,v5,v6,v7,v8,v9,v11,v12,v13,v14,v15,v16,v17,v18,v29,v30,v31,v32,v55,v56,v57,v58,v59,v60,v62,v63 ,v10,v27,v28,v33,v34,v36,v37,v38,v61,v64,v65,v68,v71, v69, v70, v83, v87]),indets(ssol) minus {a1,a2,gam}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2319" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol2[2] do if indets(i) minus {a1, a2, v107, v84,v74}={} then eqbr:={op(eqbr),i};fi: od:convert([solve(% union {a1&lt;&gt;a2},allsolutions)],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyY8Jy9JI2ExRzYiRiUvSSNhMkdGJkYoL0kldjEwN0dGJiIiIS9JJHY3NEdGJkYrL0kkdjg0R0YmRis8Jy9GJSwmIyIjSCIjTyEiIiomIyIiIyIiJCIiIl4jRjtGO0Y2L0YoLCZGM0Y2RjdGOy9GKkYqL0YtLCgqJiMiIzwiIipGO0YqRjtGOyomLCYjRjQiJDMiRjsqJiNGOUZFRjtGPEY7RjZGO0YvRjtGOyomIyIkWCJGSUY7Ri9GO0Y7L0YvRi88J0YxRj1GKS9GLSomLCYjRjQiIz1GO0ZKRjZGO0YvRjtGTzwnRjFGPUY/L0YtKiYsJiMiIiVGOkY2KiYjRmVuRkVGO0Y8RjtGO0Y7RipGOy9GLywkKiZGOUY7RipGO0Y2</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2443" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol2:=eliminate(sol2[2],[v107, v84,v74]):</Text-field>
</Input>
</Group>
<Group labelreference="L2442" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol2[2] do if indets(i) minus {a1, a2,v76,v99}={} then eqbr:={op(eqbr),i};fi: od:convert([solve(% union {a1&lt;&gt;a2},allsolutions)],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYjNiYtRiw2LC1GLDYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlVGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkZCLUY/Ni1RIixGJ0ZCRkQvRkhGOkZJRktGTUZPRlEvRlRRJjAuMGVtRicvRldRLDAuMzMzMzMzM2VtRictRiw2KC1GNTYlUSNhMkYnRjhGO0Y+RmFvRlhGZW5GQkZnbi1GLDYoLUY1NiVRJHY3NkYnRjhGO0Y+LUkjbW5HRiQ2JFEiMEYnRkJGWEZlbkZCRmduLUYsNigtRjU2JVEkdjk5RidGOEY7Rj5GaW9GWEZlbkZCRlhGZW5GQkZCLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znbi1GIzYmLUYsNiwtRiw2KEY0Rj4tRmpvNiRRIjNGJ0ZCRlhGZW5GQkZnbi1GLDYoRmFvRj4tRiw2JS1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGR0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGaXEtRmpvNiRRIjFGJ0ZCRkJGWEZlbkZCRmduLUYsNihGZm9GPi1GLDYoLUkmbWZyYWNHRiQ2KC1Gam82JFEiN0YnRkItRmpvNiRRIjJGJ0ZCLyUubGluZXRoaWNrbmVzc0dGXXIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3MvJSliZXZlbGxlZEdGRi1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERkdGSUZLRk1GT0ZRRltvL0ZXRlxvLUYsNiRGX3BGQkZYRmVuRkJGWEZlbkZCRmduLUYsNihGX3BGPkZfcEZYRmVuRkJGWEZlbkZCRkJGYnBGZXBGZ24tRiM2Ji1GLDYsLUYsNihGNEY+LUYsNidGZXEtRmNyNigtRmpvNiRRIzI5RidGQi1Gam82JFEjMzZGJ0ZCRltzRl1zRmBzRmJzLUY/Ni1RKCZtaW51cztGJ0ZCRkRGR0ZJRktGTUZPRlFGaHFGanEtRiw2KC1GY3I2KEZockZecUZbc0Zdc0Zgc0Zic0Zkcy1GLDYkLUZqbzYkUSJJRidGQkZCRlhGZW5GQkZCRlhGZW5GQkZnbi1GLDYoRmFvRj4tRiw2J0ZlcUZkdC1GPzYtUSIrRidGQkZERkdGSUZLRk1GT0ZRRmhxRmpxRl91RkJGWEZlbkZCRmduLUYsNihGZm9GPi1GLDYmLUYjNiQtRiw2Ji1GY3I2KC1Gam82JFEjMjVGJ0ZCLUZqbzYkUSI2RidGQkZbc0Zdc0Zgc0Zic0Zcdi1GLDYoLUZjcjYoRltyRl5xRltzRl1zRmBzRmJzRmRzRmN1RlhGZW5GQkZCRkJGZHNGX3BGQkZYRmVuRkJGZ25GanNGWEZlbkZCRkJGYnBGZXBGWEZlbkZCRkIvRmNwUSJbRicvRmZwUSJdRic=">NyU8Ji9JI2ExRzYiRiUvSSNhMkdGJkYoL0kkdjc2R0YmIiIhL0kkdjk5R0YmRis8Ji9GJSIiJC9GKCEiIi9GKiwkKiYjIiIoIiIjIiIiRi1GOUY5L0YtRi08Ji9GJSwmIyIjSCIjT0YyKiYjRjhGMEY5XiNGOUY5RjIvRigsJkY+RjJGQUY5L0YqKiYsJiMiI0QiIidGOSomI0Y5RjBGOUZDRjlGOUY5Ri1GOUY6</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2444" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(subs(a1 = 3, a2 = -1, v76 = (7/2)*v99, v99 = v99,sol2)[2]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNigtSSNtaUdGJDYlUSV2MTAzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZRLUkjbW5HRiQ2JFEiMEYnRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPi1GOzYtUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnLUYsNigtRjE2JVEkdjczRidGNEY3RjotRiw2KC1JJm1mcmFjR0YkNigtRlU2JFEjNjZGJ0Y+LUZVNiRRIjVGJ0Y+LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcC8lKWJldmVsbGVkR0ZCLUY7Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk1GW28vRlNGXG8tRiw2JC1GMTYlUSR2ODVGJ0Y0RjdGPkZYRmVuRj5GWEZlbkY+RmduLUYsNigtRjE2JVEkdjc1RidGNEY3RjpGVEZYRmVuRj5GZ24tRiw2KC1GMTYlUSR2NzdGJ0Y0RjdGOi1GLDYnLUY7Ni1RKiZ1bWludXMwO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zici1GLDYoLUZnbzYoLUZVNiRRIzE4RidGPkZccEZfcEZicEZlcEZncEZpcEZdcUZYRmVuRj5GWEZlbkY+RlhGZW5GPkZnbi1GLDYoRl9xRjpGX3FGWEZlbkY+RmduLUYsNigtRjE2JVEkdjg4RidGNEY3RjotRiw2KC1GZ282KC1GVTYkRmFwRj5GXHBGX3BGYnBGZXBGZ3BGaXBGXXFGWEZlbkY+RlhGZW5GPkZYRmVuRj5GPi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PCgvSSV2MTAzRzYiIiIhL0kkdjczR0YlLCQqJiMiI20iIiYiIiJJJHY4NUdGJUYuRi4vSSR2NzVHRiVGJi9JJHY3N0dGJSwkKiYjIiM9Ri1GLkYvRi4hIiIvRi9GLy9JJHY4OEdGJSwkKiYjRi5GLUYuRi9GLkYu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L14" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol2[2] do if indets(i) minus {a1, a2,v75,v103}={} then eqbr:={op(eqbr),i};fi: od:convert([solve(% union {a1&lt;&gt;a2},allsolutions)],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYjNiYtRiw2LC1GLDYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlVGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkZCLUY/Ni1RIixGJ0ZCRkQvRkhGOkZJRktGTUZPRlEvRlRRJjAuMGVtRicvRldRLDAuMzMzMzMzM2VtRictRiw2KC1GNTYlUSNhMkYnRjhGO0Y+RmFvRlhGZW5GQkZnbi1GLDYoLUY1NiVRJXYxMDNGJ0Y4RjtGPi1JI21uR0YkNiRRIjBGJ0ZCRlhGZW5GQkZnbi1GLDYoLUY1NiVRJHY3NUYnRjhGO0Y+RmlvRlhGZW5GQkZYRmVuRkJGQi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZ24tRiM2Ji1GLDYsLUYsNihGNEY+LUYsNiUtRj82LVEqJnVtaW51czA7RidGQkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmRxLUZqbzYkUSIxRidGQkZCRlhGZW5GQkZnbi1GLDYoRmFvRj4tRmpvNiRRIjNGJ0ZCRlhGZW5GQkZnbi1GLDYoRmZvRj5GZm9GWEZlbkZCRmduLUYsNihGX3BGPi1GLDYnRmBxLUYsNigtSSZtZnJhY0dGJDYoLUZqbzYkUSI3RidGQi1Gam82JFEiMkYnRkIvJS5saW5ldGhpY2tuZXNzR0ZocS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjcy8lKWJldmVsbGVkR0ZGLUY/Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZCRkRGR0ZJRktGTUZPRlFGW28vRldGXG8tRiw2JEZmb0ZCRlhGZW5GQkZYRmVuRkJGWEZlbkZCRlhGZW5GQkZCRmJwRmVwRmduLUYjNiYtRiw2LC1GLDYoRjRGPi1GLDYnRmBxLUZncjYoLUZqbzYkUSMyOUYnRkItRmpvNiRRIzM2RidGQkZfc0Zhc0Zkc0Zmcy1GPzYtUSIrRidGQkZERkdGSUZLRk1GT0ZRRmNxRmVxLUYsNigtRmdyNihGXHNGW3JGX3NGYXNGZHNGZnNGaHMtRiw2JC1Gam82JFEiSUYnRkJGQkZYRmVuRkJGQkZYRmVuRkJGZ24tRiw2KEZhb0Y+LUYsNidGYHFGZnQtRj82LVEoJm1pbnVzO0YnRkJGREZHRklGS0ZNRk9GUUZjcUZlcUZhdUZCRlhGZW5GQkZnbkZeckZnbi1GLDYoRl9wRj4tRiw2Ji1GIzYkLUYsNidGYHEtRmdyNigtRmpvNiRRIzI1RidGQi1Gam82JFEiNkYnRkJGX3NGYXNGZHNGZnNGXnYtRiw2KC1GZ3I2KEZmcUZbckZfc0Zhc0Zkc0Zmc0Zoc0ZldUZYRmVuRkJGQkZCRmhzRmZvRkJGWEZlbkZCRlhGZW5GQkZCRmJwRmVwRlhGZW5GQkZCL0ZjcFEiW0YnL0ZmcFEiXUYn">NyU8Ji9JI2ExRzYiRiUvSSNhMkdGJkYoL0kldjEwM0dGJiIiIS9JJHY3NUdGJkYrPCYvRiUhIiIvRigiIiQvRipGKi9GLSwkKiYjIiIoIiIjIiIiRipGOkYwPCYvRiUsJiMiI0giI09GMComI0Y5RjJGOl4jRjpGOkY6L0YoLCZGPkYwRkFGMEYzL0YtKiYsJiMiI0QiIidGMComI0Y6RjJGOkZDRjpGMEY6RipGOg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2441" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol2:=eliminate(sol2[2],[v76,v99,v75,v103]):</Text-field>
</Input>
</Group>
<Group labelreference="L2445" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(6*a1^2+4*a1*a2+6*a2^2+4*a1+4*a2+1);eliminate(sol2[2],[v73,v77]):convert([solve(%[2] union {a1&lt;&gt;a2,6*a1^2+4*a1*a2+6*a2^2+4*a1+4*a2+1&lt;&gt;0})],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUYjNistRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmZuLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRkAtRl5vNiRRIjNGJ0ZALyUubGluZXRoaWNrbmVzc0dGYG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGRC1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVRmFwLUYjNiQtRjM2JVEjYTJGJ0Y2RjlGQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZALUY9Ni1RKCZtaW51cztGJ0ZARkJGRUZHRklGS0ZNRk9GZW5GZ25Gam4tRj02LVEiK0YnRkBGQkZFRkdGSUZLRk1GT0ZlbkZnbi1GIzYoLUYjNigtRltvNigtRl5vNiRRIjJGJ0ZARmFvRmRvRmZvRmlvRltwRl1wLUYjNiQtRl5vNiRRIklGJ0ZARkBGaHBGW3FGQEZdcC1JJm1zcXJ0R0YkNiNGaXFGXXBGZXBGQEZgcS1GIzYmLUYjNigtRltvNihGXW8tRl5vNiRRIjZGJ0ZARmRvRmZvRmlvRltwRl1wRlxyRmhwRltxRkBGXXBGYXJGQEZARmhwRltxRkAtRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZgcC9GVVEsMC4zMzMzMzMzZW1GJy1GIzYoRmVwRjxGZXBGaHBGW3FGQEZocEZbcUZARkAvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1zLUYsNiYtRiM2KC1GIzYoRjJGPC1GIzYrRlhGaG5GXXFGam5GXXFGY3FGXXFGZHJGQEZocEZbcUZARl1zRmNzRmhwRltxRkBGQEZlc0Zoc0ZocEZbcUZA">NiQ8JC9JI2ExRzYiLCoqJiMiIiIiIiRGKkkjYTJHRiZGKiEiIkYpRi0qKComIyIiI0YrRipeI0YqRipGKilGMSNGKkYxRipGLEYqRioqJiomI0YqIiInRipGMkYqRipGM0YqRiovRixGLDwkL0YlLCpGKEYtRilGLSooLCRGL0YqRipGM0YqRixGKkYtKiYsJEY2RipGKkYzRipGLUY5</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYjNiYtRiw2LC1GLDYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlVGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGRkZCLUY/Ni1RIixGJ0ZCRkQvRkhGOkZJRktGTUZPRlEvRlRRJjAuMGVtRicvRldRLDAuMzMzMzMzM2VtRictRiw2KC1GNTYlUSNhMkYnRjhGO0Y+RmFvRlhGZW5GQkZnbi1GLDYoLUY1NiVRJHY4NUYnRjhGO0Y+LUkjbW5HRiQ2JFEiMEYnRkJGWEZlbkZCRmduLUYsNigtRjU2JVEkdjg4RidGOEY7Rj5GaW9GWEZlbkZCRlhGZW5GQkZCLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Znbi1GIzYmLUYsNiwtRiw2KEY0Rj4tRiw2Jy1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGR0ZJRktGTUZPRlEvRlRRLDAuMjIyMjIyMmVtRicvRldGZHEtSSZtZnJhY0dGJDYoLUZqbzYkUSMyOUYnRkItRmpvNiRRIzM2RidGQi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGRi1GPzYtUSIrRidGQkZERkdGSUZLRk1GT0ZRRmNxRmVxLUYsNigtRmdxNigtRmpvNiRRIjJGJ0ZCLUZqbzYkUSIzRidGQkZfckZickZlckZnci1GPzYtUTEmSW52aXNpYmxlVGltZXM7RidGQkZERkdGSUZLRk1GT0ZRRltvL0ZXRlxvLUYsNiQtRmpvNiRRIklGJ0ZCRkJGWEZlbkZCRkJGWEZlbkZCRmduLUYsNihGYW9GPi1GLDYnRmBxRmZxLUY/Ni1RKCZtaW51cztGJ0ZCRkRGR0ZJRktGTUZPRlFGY3FGZXFGXHNGQkZYRmVuRkJGZ24tRiw2KEZmb0Y+RmZvRlhGZW5GQkZnbi1GLDYoRl9wRj5GX3BGWEZlbkZCRlhGZW5GQkZCRmJwRmVwRmduLUYjNiYtRiw2LC1GLDYoRjRGPkZjc0ZYRmVuRkJGZ24tRiw2KEZhb0Y+LUYsNiVGYHEtRmpvNiRGYXJGQkZCRlhGZW5GQkZnbi1GLDYoRmZvRj4tRiw2Ji1Gam82JFEiNUYnRkJGZnNGX3BGQkZYRmVuRkJGZ25GaHRGWEZlbkZCRkJGYnBGZXBGZ24tRiM2Ji1GLDYsLUYsNihGNEY+RmJ1RlhGZW5GQkZnbi1GLDYoRmFvRj5GY3NGWEZlbkZCRmduLUYsNihGZm9GPi1GLDYoLUZncTYoRmR1Rmp1Rl9yRmJyRmVyRmdyRmZzLUYsNiRGX3BGQkZYRmVuRkJGWEZlbkZCRmduRmh0RlhGZW5GQkZCRmJwRmVwRlhGZW5GQkZCL0ZjcFEiW0YnL0ZmcFEiXUYn">NyY8Ji9JI2ExRzYiRiUvSSNhMkdGJkYoL0kkdjg1R0YmIiIhL0kkdjg4R0YmRis8Ji9GJSwmIyIjSCIjTyEiIiomIyIiIyIiJCIiIl4jRjlGOUY5L0YoLCZGMUY0RjVGNC9GKkYqL0YtRi08Ji9GJUY4L0YoRjQvRiosJComIiImRjlGLUY5RjlGPjwmL0YlRjQvRihGOC9GKiwkKiYjRjlGRUY5Ri1GOUY5Rj4=</Equation></Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Killing tensors - conformally flat - inicialize branches separately</Text-field></Title>
<Group labelreference="L2710" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Assumptions</Text-field>
</Input>
</Group>
<Group labelreference="L2448" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">gam:=0:a1:=a:a2:=a:</Text-field>
</Input>
</Group>
<Group labelreference="L2711" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Description of the tractor budle V</Text-field>
</Input>
</Group>
<Group labelreference="L2449" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">K[W] := subs({w22 = -w32+w27, w23 = w18-w14, w29 = w19-w15, w30 = w25-w16, w44 = w47+w40}, [w1, w2, w3, w4, w5, w6, w7, w8, w9, w10, w11, w12, w13, w14, w15, w16, w17, w18, w19, w20, w21, w22, w23, w24, w25, w26, w27, w28, w29, w30, w31, w32, w33, w34, w35, w36, w37, w38, w39, w40, w41, w42, w43, w44, w45, w46, w47, w48, w49, w50, w51, w52, w53, w54, w55]):</Text-field>
</Input>
</Group>
<Group labelreference="L2712" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Dimension of the ambient space</Text-field>
</Input>
</Group>
<Group labelreference="L2450" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">K[dimV]:=55:</Text-field>
</Input>
</Group>
<Group labelreference="L2713" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Prolongation connection</Text-field>
</Input>
</Group>
<Group labelreference="L2452" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Phi:=proc(V1,W)
subs([seq(x||i=V1[i],i=1..6),seq(w||i=W[i],i=1..55)],[-2*epsilon*w1*x1+2*w11*x2+2*w12*x3+2*w13*x4+2*w2*x5+2*w3*x6, -epsilon*w2*x1-w11*x1+w14*x3+w15*x4+w17*x2+w18*x3+w19*x4-w4*x5+w5*x5+w6*x6, -epsilon*w3*x1-w12*x1-w14*x2+w16*x4+w23*x2+w24*x3+w25*x4-w4*x6+w6*x5+w8*x6, -w13*x1-w15*x2-w16*x3+w29*x2+w30*x3+w31*x4+w7*x5+w9*x6, -2*w17*x1+2*w20*x3+2*w21*x4-2*w7*x5, -w18*x1-w20*x2+w22*x4-w23*x1+w26*x3+w27*x4-w7*x6-w9*x5, epsilon*w7*x1-w10*x5-w19*x1-w21*x2-w22*x3-w29*x1+w32*x3+w33*x4, -2*w24*x1-2*w26*x2+2*w28*x4-2*w9*x6, epsilon*w9*x1-w10*x6-w25*x1-w27*x2-w28*x3-w30*x1-w32*x2+w34*x4, 2*epsilon*w10*x1-2*w31*x1-2*w33*x2-2*w34*x3, -w2*a*x1+(1/2)*a*x2*w4-(1/6)*a*x2*w5-(1/6)*a*x3*w6+(1/12)*a*x4*w7-2*w11*epsilon*x1+w17*x5+w35*x2-w14*x6+w23*x6+w36*x3-w13*x5+w37*x4, -w3*a*x1+(1/2)*a*x3*w4-(1/6)*a*x2*w6-(1/6)*a*x3*w8+(1/12)*a*x4*w9-2*w12*epsilon*x1+w14*x5+w18*x5+w36*x2+w24*x6+w41*x3-w13*x6+w42*x4, (1/12)*a*x2*w7+(1/12)*a*x3*w9+(1/3)*a*x4*w10-w13*epsilon*x1+w15*x5+w19*x5+w37*x2+w16*x6+w25*x6+w42*x3+w46*x4, (1/12)*a*x3*w7-(1/12)*a*x2*w9-w14*epsilon*x1-w15*x6+w16*x5+w20*x5+w26*x6+w38*x2+w43*x3+w47*x4, (1/3)*w7*a*x1-(1/12)*a*x2*w10+w21*x5+w27*x6+w39*x2+w44*x3+w48*x4, (1/3)*w9*a*x1-(1/12)*a*x3*w10+w22*x5+w28*x6+w40*x2+w45*x3+w49*x4, (1/2)*w4*a*x1-(5/6)*w5*a*x1+a*x2*w7+(1/4)*a*x3*w9+(1/4)*a*x4*w10-w17*epsilon*x1-w35*x1-w20*x6+w38*x3-w19*x5-w29*x5+w39*x4, -(5/6)*w6*a*x1+(5/12)*a*x3*w7+(1/3)*a*x2*w9-w18*epsilon*x1-w36*x1+w20*x5+w43*x3-w19*x6-w30*x5+w44*x4, -(5/12)*w7*a*x1+(1/3)*a*x2*w10-w37*x1+w21*x5+w22*x6+w47*x3-w31*x5+w48*x4, -(1/4)*w9*a*x1-w21*x6+w22*x5-w32*x5-w38*x1+w50*x3+w51*x4, -(1/4)*w10*a*x1+w21*epsilon*x1-w33*x5-w39*x1+w51*x3+w53*x4, epsilon*w22*x1-w34*x5-w40*x1+w52*x3+w54*x4, -(5/6)*w6*a*x1+(1/3)*a*x3*w7+(5/12)*a*x2*w9-w23*epsilon*x1-w36*x1-w38*x2-w26*x6-w25*x5-w29*x6+w40*x4, (1/2)*w4*a*x1+(1/4)*a*x2*w7-(5/6)*w8*a*x1+a*x3*w9+(1/4)*a*x4*w10-w24*epsilon*x1-w41*x1+w26*x5-w43*x2-w25*x6-w30*x6+w45*x4, -(5/12)*w9*a*x1+(1/3)*a*x3*w10-w42*x1+w27*x5-w47*x2+w28*x6-w31*x6+w49*x4, (1/4)*w7*a*x1-w27*x6+w28*x5-w32*x6-w43*x1-w50*x2+w52*x4, epsilon*w27*x1-w33*x6-w44*x1-w51*x2+w54*x4, -(1/4)*w10*a*x1+w28*epsilon*x1-w34*x6-w45*x1-w52*x2+w55*x4, -(3/4)*w7*a*x1+(5/12)*a*x2*w10-w37*x1-w39*x2-w32*x6-w40*x3-w31*x5, -(3/4)*w9*a*x1+(5/12)*a*x3*w10-w42*x1+w32*x5-w44*x2-w45*x3-w31*x6, -(1/3)*w10*a*x1+w31*epsilon*x1-w46*x1+w33*x5-w48*x2+w34*x6-w49*x3, epsilon*w32*x1-w33*x6+w34*x5-w47*x1-w51*x2-w52*x3, 2*epsilon*w33*x1-w48*x1-w53*x2-w54*x3, 2*epsilon*w34*x1-w49*x1-w54*x2-w55*x3, -epsilon*a*x1*w4+(1/3)*epsilon*a*x1*w5-2*epsilon*a*x2*w7-(2/3)*epsilon*a*x3*w9-(2/3)*epsilon*a*x4*w10+(3/2)*a*x1*w13-(1/2)*a*x2*w15+(1/6)*a*x3*w16-(7/3)*w17*a*x1+2*a*x2*w19+(1/3)*a*x3*w20-(1/3)*a*x4*w21+(2/3)*a*x3*w25+(5/2)*a*x2*w29+(1/2)*a*x3*w30+(7/6)*a*x4*w31-2*w35*epsilon*x1-2*w38*x6-2*w37*x5, (1/3)*epsilon*a*x1*w6-(2/3)*epsilon*a*x3*w7-(2/3)*epsilon*a*x2*w9-(1/3)*a*x3*w15-(1/3)*a*x2*w16-(7/6)*w18*a*x1+(2/3)*a*x3*w19-(1/6)*a*x2*w20-(1/6)*a*x4*w22-(7/6)*w23*a*x1+(2/3)*a*x2*w25+(1/6)*a*x3*w26-(1/6)*a*x4*w27+a*x3*w29+a*x2*w30-2*w36*epsilon*x1+w38*x5-w43*x6-w37*x6-w42*x5, -(1/6)*epsilon*a*x1*w7-(2/3)*epsilon*a*x2*w10-a*x1*w15-(11/12)*w19*a*x1-(7/12)*a*x2*w21-(1/4)*a*x3*w22-(1/3)*a*x3*w27+(1/12)*w29*a*x1+(5/3)*a*x2*w31-(1/12)*a*x3*w32-(3/4)*a*x4*w33-w37*epsilon*x1+w39*x5+w40*x6-w47*x6-w46*x5, (1/6)*epsilon*a*x1*w9-(2/3)*a*x1*w16-w20*a*x1+(1/3)*a*x3*w21-a*x2*w22-(5/12)*w25*a*x1+(1/4)*a*x2*w27-(5/12)*a*x3*w28+(1/4)*w30*a*x1+(5/4)*a*x2*w32-(7/12)*a*x4*w34-w38*epsilon*x1-w50*x6-w39*x6+w40*x5-w47*x5, (1/6)*epsilon*a*x1*w10-(4/3)*w21*a*x1-(1/6)*w31*a*x1+(3/2)*a*x2*w33+(1/6)*a*x3*w34-w51*x6-w48*x5, -(8/9)*w22*a*x1-(4/9)*w27*a*x1-(2/9)*w32*a*x1+(1/3)*a*x3*w33+a*x2*w34-w52*x6-w49*x5, -epsilon*a*x1*w4-(2/3)*epsilon*a*x2*w7+(1/3)*epsilon*a*x1*w8-2*epsilon*a*x3*w9-(2/3)*epsilon*a*x4*w10+(3/2)*a*x1*w13+(1/6)*a*x2*w15-(1/2)*a*x3*w16+(2/3)*a*x2*w19-(7/3)*w24*a*x1+2*a*x3*w25-(1/3)*a*x2*w26-(1/3)*a*x4*w28+(1/2)*a*x2*w29+(5/2)*a*x3*w30+(7/6)*a*x4*w31-2*w41*epsilon*x1+2*w43*x5-2*w42*x6, -(1/6)*epsilon*a*x1*w9-(2/3)*epsilon*a*x3*w10-a*x1*w16-(1/3)*a*x2*w22-(11/12)*w25*a*x1-(1/4)*a*x2*w27-(7/12)*a*x3*w28+(1/12)*w30*a*x1+(5/3)*a*x3*w31+(1/12)*a*x2*w32-(3/4)*a*x4*w34-w42*epsilon*x1+w44*x5+w47*x5+w45*x6-w46*x6, -(1/6)*epsilon*a*x1*w7+(2/3)*a*x1*w15+(5/12)*w19*a*x1+(5/12)*a*x2*w21-(1/4)*a*x3*w22-w26*a*x1+a*x3*w27-(1/3)*a*x2*w28-(1/4)*w29*a*x1+(5/4)*a*x3*w32+(7/12)*a*x4*w33-w43*epsilon*x1+w50*x5-w44*x6+w45*x5-w47*x6, -(4/9)*w22*a*x1-(8/9)*w27*a*x1+(2/9)*w32*a*x1+a*x3*w33+(1/3)*a*x2*w34+w51*x5-w48*x6, (1/6)*epsilon*a*x1*w10-(4/3)*w28*a*x1-(1/6)*w31*a*x1+(1/6)*a*x2*w33+(3/2)*a*x3*w34+w52*x5-w49*x6, -(2/3)*epsilon*a*x1*w10+(2/3)*w31*a*x1+2*w48*x5+2*w49*x6, -(2/9)*w22*a*x1+(2/9)*w27*a*x1-(2/9)*w32*a*x1+(2/3)*a*x3*w33-(2/3)*a*x2*w34+w51*x5+w52*x6-w48*x6+w49*x5, (1/3)*w33*a*x1+w48*epsilon*x1+w53*x5+w54*x6, (1/3)*w34*a*x1+w49*epsilon*x1+w54*x5+w55*x6, (2/3)*w21*a*x1+(2/3)*w28*a*x1-2*w51*x6+2*w52*x5, (1/3)*w34*a*x1+w51*epsilon*x1-w53*x6+w54*x5, -(1/3)*w33*a*x1+w52*epsilon*x1-w54*x6+w55*x5, 2*w53*epsilon*x1, 2*w54*epsilon*x1, 2*w55*epsilon*x1]);
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L2714" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Verification that \134Phi is tractor connection</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2697" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pdelstar([x1,x2,x3,x4,x5,x6],K[W]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">N1kiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2715" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Generic solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2453" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Ksol:=allsol({epsilon,a});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">N1lJI3cxRzYiSSN3MkdGJEkjdzNHRiRJI3c0R0YkSSN3NUdGJEkjdzZHRiRJI3c3R0YkSSN3OEdGJEkjdzlHRiRJJHcxMEdGJEkkdzExR0YkSSR3MTJHRiRJJHcxM0dGJEkkdzE0R0YkLCYqJkkoZXBzaWxvbkdGJCIiIkYqRjVGNUkkdzE5R0YkISIiLCYqJkY0RjVGLEY1RjVJJHcyNUdGJEY3SSR3MTdHRiRJJHcxOEdGJEY2SSR3MjBHRiQiIiEsJEkkdzI3R0YkRjcsJkY8RjVGMUY3SSR3MjRHRiRGOkkkdzI2R0YkRkBGPiwmRjNGNyomIiIjRjVGNkY1RjUsJkY5RjcqJkZGRjVGOkY1RjUqJkY0RjVGLUY1LCQqJkZGRjVGQEY1RjVGPkY+SSR3MzVHRiRJJHczNkdGJCwoKihGRkY1KUY0RkZGNUYqRjVGNyooIiIkRjVGNkY1RjRGNUY1KigjRjUiIzdGNUkiYUdGJEY1RipGNUY3SSR3MzhHRiQsJCooI0Y1IiIlRjVGVkY1Ri1GNUY3LCQqJkY0RjVGQEY1RjdJJHc0MUdGJCwoKihGRkY1RlBGNUYsRjVGNyooRlJGNUY6RjVGNEY1RjUqKEZURjVGVkY1RixGNUY3SSR3NDNHRiRGZ25GWCwkKigjRjVGUkY1Ri1GNSwmKiZGUkY1RlBGNUY3RlZGNUY1RjcsJCooRkZGNUY0RjVGQEY1RjVGPkY+SSR3NTBHRiRGPkY+Rj5GPkY+</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2716" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Complement to generic solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2456" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">ssol:=solve(K[W]-subs([seq(w||i=u||i,i=1..55)],Ksol)-subs([v1=0,v2=0,v3=0,v4=0,v5=0,v6=0,v7=0,v8=0,v9=0,v10=0,v11=0,v12=0,v13=0,v14=0,v17=0,v18=0,v19=0,v20=0,v24=0,v25=0,v26=0,v27=0,v35=0,v36=0,v38=0,v41=0, v43=0, v50=0],subs([seq(w||i=v||i,i=1..55)],K[W])),indets(K[W])):</Text-field>
</Input>
</Group>
<Group labelreference="L2457" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">invsubs:=solve(ssol,indets(subs(ssol,K[W]))minus {a1,a2,gam,epsilon}):</Text-field>
</Input>
</Group>
<Group labelreference="L2460" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2717" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Annihilator of R^Phi from Lemma 5.1</Text-field>
</Input>
</Group>
<Group labelreference="L2459" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(eq0 ,[v51,v52,v53,v54,v55,v37,v42,v48,v49,v40,v47,v39,v45]),indets(ssol) minus {a,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8Ly9JJHYzN0c2IiwkKigjIiImIiIlIiIiSShlcHNpbG9uR0YmRixJJHYxNUdGJkYsISIiL0kkdjM5R0YmLCgqKCNGLCIiI0YsRi1GLEkkdjIxR0YmRixGLCooIyIiKEYrRixGLUYsSSR2MzFHRiZGLEYvSSR2NDZHRiZGLC9JJHY0MEdGJiwkKigjIiIkRitGLEYtRixJJHYzMkdGJkYsRi8vSSR2NDJHRiYsJCooRilGLEYtRixJJHYxNkdGJkYsRi8vSSR2NDVHRiYsKCooRjRGLEkkdjI4R0YmRixGLUYsRixGN0YvRjtGLC9JJHY0N0dGJiomRi1GLEZCRiwvSSR2NDhHRiYqJkYtRixJJHYzM0dGJkYsL0kkdjQ5R0YmKiZGLUYsSSR2MzRHRiZGLC9JJHY1MUdGJiIiIS9JJHY1MkdGJkZaL0kkdjUzR0YmRlovSSR2NTRHRiZGWi9JJHY1NUdGJkZaPCQqKEkiYUdGJkYsRi1GLEZXRiwqKEYtRixGX29GLEZTRiw=</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Symmetric space branch</Text-field></Title>
<Group labelreference="L2468" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">epsilon:=0:</Text-field>
</Input>
</Group>
<Group labelreference="L2467" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v51,v52,v53,v54,v55,v37,v42,v48,v49,v40,v47,v39,v45})):</Text-field>
</Input>
</Group>
<Group labelreference="L2466" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):
eq12 := subs(ssol, depstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2465" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12  ,[v51,v52,v53,v54,v55,v37,v42,v48,v49,v40,v47,v39,v45,v15,v16,v32,v33,v34,v21,v31,v28,v46 ])))),indets(ssol) minus {a1,a2,gam}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNlAtRiM2KC1GLDYlUSR2MTVGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSR2MTZGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYyMUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjI4RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MzFGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzMkYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjMzRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2MzRGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzN0YnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjM5RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDBGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0MkYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjQ1RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDZGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0N0YnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjQ4RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDlGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1MUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjUyRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NTNGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1NEYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjU1RidGL0YyRmduRmpuRl5vRmFvRjlGXm9GYW9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zjby1GUDYmLUYjNiYtRjY2LVEhRidGOUY7Rj5GQEZCRkRGRkZIRmdvL0ZORmhvRl5vRmFvRjlGOUZkdkZndkZeb0Zhb0Y5RjkvRmV2USJbRicvRmh2USJdRidGXm9GYW9GOQ==">NyQ8OC9JJHYxNUc2IiIiIS9JJHYxNkdGJkYnL0kkdjIxR0YmRicvSSR2MjhHRiZGJy9JJHYzMUdGJkYnL0kkdjMyR0YmRicvSSR2MzNHRiZGJy9JJHYzNEdGJkYnL0kkdjM3R0YmRicvSSR2MzlHRiZGJy9JJHY0MEdGJkYnL0kkdjQyR0YmRicvSSR2NDVHRiZGJy9JJHY0NkdGJkYnL0kkdjQ3R0YmRicvSSR2NDhHRiZGJy9JJHY0OUdGJkYnL0kkdjUxR0YmRicvSSR2NTJHRiZGJy9JJHY1M0dGJkYnL0kkdjU0R0YmRicvSSR2NTVHRiZGJzwi</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Other branch</Text-field></Title>
<Group labelreference="L2471" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">epsilon:=1:v33:=0:v34:=0:</Text-field>
</Input>
</Group>
<Group labelreference="L2470" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v51,v52,v53,v54,v55,v37,v42,v48,v49,v40,v47,v39,v45})):</Text-field>
</Input>
</Group>
<Group labelreference="L2472" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol,compstep(1, sol00)):eq12 := subs(ssol, depstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2473" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12   ,[v51,v52,v53,v54,v55,v37,v42,v48,v49,v40,v47,v39,v45 ])))),indets(ssol) minus {a}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8Ly9JJHYzN0c2IiwkKiYjIiImIiIlIiIiSSR2MTVHRiZGLCEiIi9JJHYzOUdGJiwoKiYjRiwiIiNGLEkkdjIxR0YmRixGLComIyIiKEYrRixJJHYzMUdGJkYsRi5JJHY0NkdGJkYsL0kkdjQwR0YmLCQqJiMiIiRGK0YsSSR2MzJHRiZGLEYuL0kkdjQyR0YmLCQqJkYpRixJJHYxNkdGJkYsRi4vSSR2NDVHRiYsKComRjNGLEkkdjI4R0YmRixGLEY2Ri5GOkYsL0kkdjQ3R0YmRkEvSSR2NDhHRiYiIiEvSSR2NDlHRiZGUC9JJHY1MUdGJkZQL0kkdjUyR0YmRlAvSSR2NTNHRiZGUC9JJHY1NEdGJkZQL0kkdjU1R0YmRlA8LyomRi1GLCwmKiYiIztGLEkiYUdGJkYsRixGQEYsRiwqJkZGRixGaW5GLComRkFGLEZpbkYsLCYqJiwmKiYiI0tGLEZcb0YsRiwiIidGLEYsRjVGLEYsKiYsJkZqbkYuRkBGLkYsRjlGLEYsLCYqJkZhb0YsRktGLEYsRmVvRiwsKEZgb0YsKiYsJiomIiMhKUYsRlxvRixGLiIkMCJGLEYsRjlGLEYsKiYiI2dGLEY6RixGLiwoRmBvRiwqJiwmKiYiI1tGLEZcb0YsRi4iI0BGLEYsRjlGLEYsKiYsJkZqbkYsIiM3Ri5GLEY6RixGLCwoRmBvRiwqJiwmRmpuRiwiI2RGLkYsRjlGLEYsKiYiI0lGLEY6RixGLCwoRmBvRiwqJiwmKiYiJDciRixGXG9GLEYsIiRIIkYuRixGOUYsRiwqJiwmRmRwRi4iI21GLEYsRjpGLEYsLChGaG9GLEZqb0YsRl9wRi4sKEZob0YsRmJwRixGZ3BGLCwoRmhvRixGW3FGLEZecUYsLChGaG9GLEZhcUYsRmZxRiw=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2462" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNjQtRiM2KC1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSI9RicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMtRiM2Jy1GPTYtUSomdW1pbnVzMDtGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGZm4tSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiM0YnRkAtRlxvNiRRIzE2RidGQC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ28vJSliZXZlbGxlZEdGRC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZARlxwRl9wRkAtRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GTy9GUlEmMC4wZW1GJy9GVVEsMC4zMzMzMzMzZW1GJy1GIzYoLUYzNiVRJHYxNUYnRjZGOUY8RltxRlxwRl9wRkBGYXAtRiM2KC1GMzYlUSR2MTZGJ0Y2RjlGPEZgcUZccEZfcEZARmFwLUYjNigtRjM2JVEkdjIxRidGNkY5RjxGZXFGXHBGX3BGQEZhcC1GIzYoLUYzNiVRJHYyOEYnRjZGOUY8RmpxRlxwRl9wRkBGYXAtRiM2KC1GMzYlUSR2MzFGJ0Y2RjlGPEZfckZccEZfcEZARmFwLUYjNigtRjM2JVEkdjMyRidGNkY5RjxGZHJGXHBGX3BGQEZhcC1GIzYoLUYzNiVRJHY0NkYnRjZGOUY8LUYjNiYtRlxvNiRRIjJGJ0ZALUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk9GZXAvRlVGZnBGX3JGQEZccEZfcEZARlxwRl9wRkBGQC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGYXAtRiw2Ji1GIzY0LUYjNihGMkY8LUZpbjYoRltvLUZcbzYkUSI0RidGQEZib0Zlb0Zob0Zqb0ZccEZfcEZARmFwLUYjNihGW3FGPC1GXG82JFEiMEYnRkBGXHBGX3BGQEZhcC1GIzYoRmBxRjxGaHRGXHBGX3BGQEZhcC1GIzYoRmVxRjwtRiM2KC1GaW42KC1GXG82JEZkb0ZARl5zRmJvRmVvRmhvRmpvRmFzLUYjNiRGX3JGQEZccEZfcEZARlxwRl9wRkBGYXAtRiM2KEZqcUY8Rl91RlxwRl9wRkBGYXBGXXJGYXAtRiM2KEZkckY8Rmh0RlxwRl9wRkBGYXAtRiM2KEZpckY8Rl9yRlxwRl9wRkBGXHBGX3BGQEZARmVzRmhzRmFwLUYsNiYtRiM2NC1GIzYoRjJGPEYyRlxwRl9wRkBGYXBGZnRGYXBGW3VGYXAtRiM2KEZlcUY8Rmh0RlxwRl9wRkBGYXAtRiM2KEZqcUY8Rmh0RlxwRl9wRkBGYXAtRiM2KEZfckY8Rmh0RlxwRl9wRkBGYXBGaXVGYXAtRiM2KEZpckY8Rmh0RlxwRl9wRkBGXHBGX3BGQEZARmVzRmhzRlxwRl9wRkA=">NiU8Ki9JImFHNiIjISIkIiM7L0kkdjE1R0YmRisvSSR2MTZHRiZGLS9JJHYyMUdGJkYvL0kkdjI4R0YmRjEvSSR2MzFHRiZGMy9JJHYzMkdGJkY1L0kkdjQ2R0YmLCQqJiIiIyIiIkYzRjtGOzwqL0YlIyIiJCIiJS9GKyIiIS9GLUZCL0YvLCQqJiNGO0Y6RjtGM0Y7RjsvRjFGRUYyL0Y1RkIvRjdGMzwqL0YlRiVGQUZDL0YvRkIvRjFGQi9GM0ZCRkkvRjdGQg==</Equation></Text-field>
</Output>
</Group>
</Section>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 1" layout="Heading 1">Killing tensors - conformally nonflat- inicialize branches separately</Text-field></Title>
<Group labelreference="L2718" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Description of the tractor budle V</Text-field>
</Input>
</Group>
<Group labelreference="L2474" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">K[W] := subs({w22 = -w32+w27, w23 = w18-w14, w29 = w19-w15, w30 = w25-w16, w44 = w47+w40}, [w1, w2, w3, w4, w5, w6, w7, w8, w9, w10, w11, w12, w13, w14, w15, w16, w17, w18, w19, w20, w21, w22, w23, w24, w25, w26, w27, w28, w29, w30, w31, w32, w33, w34, w35, w36, w37, w38, w39, w40, w41, w42, w43, w44, w45, w46, w47, w48, w49, w50, w51, w52, w53, w54, w55]):</Text-field>
</Input>
</Group>
<Group labelreference="L2719" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Dimension of the ambient space</Text-field>
</Input>
</Group>
<Group labelreference="L2475" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">K[dimV]:=55:</Text-field>
</Input>
</Group>
<Group labelreference="L2720" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Prolongation connection</Text-field>
</Input>
</Group>
<Group labelreference="L2476" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Phi:=proc(V1,W)
subs([seq(x||i=V1[i],i=1..6),seq(w||i=W[i],i=1..55)],[-2*epsilon*w1*x1+2*w11*x2+2*w12*x3+2*w13*x4+2*w2*x5+2*w3*x6, -epsilon*w2*x1-gam*w3*x1-w11*x1+w14*x3+w15*x4+w17*x2+w18*x3+w19*x4-w4*x5+w5*x5+w6*x6, -epsilon*w3*x1+gam*w2*x1-w12*x1-w14*x2+w16*x4+w23*x2+w24*x3+w25*x4-w4*x6+w6*x5+w8*x6, -w13*x1-w15*x2-w16*x3+w29*x2+w30*x3+w31*x4+w7*x5+w9*x6, -2*gam*w6*x1-2*w17*x1+2*w20*x3+2*w21*x4-2*w7*x5, gam*w5*x1-gam*w8*x1-w18*x1-w20*x2+w22*x4-w23*x1+w26*x3+w27*x4-w7*x6-w9*x5, epsilon*w7*x1-gam*w9*x1-w10*x5-w19*x1-w21*x2-w22*x3-w29*x1+w32*x3+w33*x4, 2*gam*w6*x1-2*w24*x1-2*w26*x2+2*w28*x4-2*w9*x6, epsilon*w9*x1+gam*w7*x1-w10*x6-w25*x1-w27*x2-w28*x3-w30*x1-w32*x2+w34*x4, 2*epsilon*w10*x1-2*w31*x1-2*w33*x2-2*w34*x3, -x1*w2*a1+(1/2)*a1*x2*w4-(1/3)*x2*w5*a1+(1/6)*x2*w5*a2-(1/12)*x3*w6*a1-(1/12)*x3*w6*a2-(1/12)*x4*w7*a1+(1/6)*x4*w7*a2-2*w11*epsilon*x1+w17*x5+w35*x2-w12*gam*x1-w14*x6+w23*x6+w36*x3-w13*x5+w37*x4, -x1*w3*a2+(1/2)*a2*x3*w4-(1/12)*x2*w6*a1-(1/12)*x2*w6*a2+(1/6)*x3*w8*a1-(1/3)*x3*w8*a2-(1/12)*x4*w9*a2+(1/6)*x4*w9*a1-2*w12*epsilon*x1+w11*gam*x1+w14*x5+w18*x5+w36*x2+w24*x6+w41*x3-w13*x6+w42*x4, -(1/12)*a1*x2*w7+(1/6)*a2*x2*w7-(1/12)*a2*x3*w9+(1/6)*a1*x3*w9+(1/6)*a1*x4*w10+(1/6)*a2*x4*w10-w13*epsilon*x1+w15*x5+w19*x5+w37*x2+w16*x6+w25*x6+w42*x3+w46*x4, (1/3)*x1*w6*a1-(1/3)*x1*w6*a2+(1/12)*a2*x3*w7-(1/12)*a1*x2*w9-w14*epsilon*x1-w15*x6+w16*x5+w20*x5+w26*x6+w38*x2+w43*x3+w47*x4, (1/3)*a1*x1*w7-(1/12)*a1*x2*w10-w16*gam*x1+w21*x5+w27*x6+w39*x2+w44*x3+w48*x4, (1/3)*a2*x1*w9-(1/12)*a2*x3*w10+w15*gam*x1+w22*x5+w28*x6+w40*x2+w45*x3+w49*x4, (1/2)*a1*x1*w4-(2/3)*x1*w5*a1-(1/6)*x1*w5*a2+a1*x2*w7+(1/4)*a1*x3*w9+(1/4)*a1*x4*w10-w17*epsilon*x1-w35*x1-w18*gam*x1-w23*gam*x1-w20*x6+w38*x3-w19*x5-w29*x5+w39*x4, -(1/4)*x1*w6*a1-(7/12)*x1*w6*a2+(5/12)*a2*x3*w7+(1/3)*a1*x2*w9-w18*epsilon*x1-w36*x1+w17*gam*x1+w20*x5-w24*gam*x1+w43*x3-w19*x6-w30*x5+w44*x4, -(1/4)*a1*x1*w7-(1/6)*a2*x1*w7+(1/3)*a1*x2*w10-w37*x1+w21*x5-w25*gam*x1+w22*x6+w47*x3-w31*x5+w48*x4, -(1/4)*a1*x1*w9-w26*gam*x1-w21*x6+w22*x5-w32*x5-w38*x1+w50*x3+w51*x4, -(1/4)*a1*x1*w10+w21*epsilon*x1-w22*gam*x1-w27*gam*x1-w33*x5-w39*x1+w51*x3+w53*x4, epsilon*w22*x1+gam*w21*x1-gam*w28*x1-w34*x5-w40*x1+w52*x3+w54*x4, -(7/12)*x1*w6*a1-(1/4)*x1*w6*a2+(1/3)*a2*x3*w7+(5/12)*a1*x2*w9-w23*epsilon*x1-w36*x1+w17*gam*x1-w38*x2-w24*gam*x1-w26*x6-w25*x5-w29*x6+w40*x4, (1/2)*a2*x1*w4+(1/4)*a2*x2*w7-(1/6)*x1*w8*a1-(2/3)*x1*w8*a2+a2*x3*w9+(1/4)*a2*x4*w10-w24*epsilon*x1-w41*x1+w18*gam*x1+w23*gam*x1+w26*x5-w43*x2-w25*x6-w30*x6+w45*x4, -(1/4)*a2*x1*w9-(1/6)*a1*x1*w9+(1/3)*a2*x3*w10-w42*x1+w19*gam*x1+w27*x5-w47*x2+w28*x6-w31*x6+w49*x4, (1/4)*a2*x1*w7+w20*gam*x1-w27*x6+w28*x5-w32*x6-w43*x1-w50*x2+w52*x4, epsilon*w27*x1+gam*w21*x1-gam*w28*x1-w33*x6-w44*x1-w51*x2+w54*x4, -(1/4)*a2*x1*w10+w28*epsilon*x1+w22*gam*x1+w27*gam*x1-w34*x6-w45*x1-w52*x2+w55*x4, -(7/12)*a1*x1*w7-(1/6)*a2*x1*w7+(5/12)*a1*x2*w10-w37*x1-w39*x2-w30*gam*x1-w32*x6-w40*x3-w31*x5, -(7/12)*a2*x1*w9-(1/6)*a1*x1*w9+(5/12)*a2*x3*w10-w42*x1+w29*gam*x1+w32*x5-w44*x2-w45*x3-w31*x6, -(1/6)*a1*x1*w10-(1/6)*a2*x1*w10+w31*epsilon*x1-w46*x1+w33*x5-w48*x2+w34*x6-w49*x3, epsilon*w32*x1-w33*x6+w34*x5-w47*x1-w51*x2-w52*x3, 2*epsilon*w33*x1-gam*w34*x1-w48*x1-w53*x2-w54*x3, 2*epsilon*w34*x1+gam*w33*x1-w49*x1-w54*x2-w55*x3, (2/3)*a1*x3*w25+(5/2)*a1*x2*w29+(1/2)*a1*x3*w30+(7/6)*a1*x4*w31-2*w35*epsilon*x1-2*w36*gam*x1+2*a1*x2*w19+(1/3)*a2*x3*w20-(1/3)*a2*x4*w21-epsilon*a1*x1*w4-2*epsilon*a1*x2*w7-(2/3)*epsilon*a1*x3*w9-(2/3)*epsilon*a1*x4*w10-2*w37*x5-(8/3)*w17*x1*a1+(1/3)*w17*x1*a2-2*w38*x6+(3/2)*a1*x1*w13-(1/2)*a1*x2*w15+(1/6)*a1*x3*w16+(2/3)*epsilon*x1*w5*a1-(1/3)*epsilon*x1*w5*a2-(1/2)*w6*gam*x1*a1+(1/2)*w6*gam*x1*a2+(2/3)*x3*w7*gam*a1-(2/3)*x3*w7*gam*a2, -w42*x5-w37*x6-2*w36*epsilon*x1+w35*gam*x1-w41*gam*x1+(2/3)*a1*x2*w25-(7/12)*w26*x3*a1+(3/4)*w26*x3*a2-(1/4)*w27*x4*a1+(1/12)*w27*x4*a2-(1/3)*x4*w32*a1+(1/3)*x4*w32*a2-(1/3)*a2*x3*w15-(1/3)*a1*x2*w16+w38*x5-(13/12)*w18*x1*a1-(1/12)*w18*x1*a2-(1/12)*w23*x1*a1-(13/12)*w23*x1*a2-x1*w14*a1+x1*w14*a2-(3/4)*w20*x2*a1+(7/12)*w20*x2*a2+(1/12)*w22*x4*a1-(1/4)*w22*x4*a2-w43*x6-(2/3)*epsilon*a2*x3*w7-(2/3)*epsilon*a1*x2*w9+a2*x3*w29+a1*x2*w30+(2/3)*a2*x3*w19+(1/2)*gam*x1*w4*a1-(1/2)*gam*x1*w4*a2-(1/4)*w5*gam*x1*a1+(1/4)*w5*gam*x1*a2+(1/6)*epsilon*x1*w6*a1+(1/6)*epsilon*x1*w6*a2+(2/3)*x2*w7*gam*a1-(2/3)*x2*w7*gam*a2-(1/4)*w8*gam*x1*a1+(1/4)*w8*gam*x1*a2+(2/3)*x3*w9*gam*a1-(2/3)*x3*w9*gam*a2+(1/3)*x4*w10*gam*a1-(1/3)*x4*w10*gam*a2, w39*x5+w40*x6-w46*x5-(1/4)*w9*gam*x1*a1+(1/4)*w9*gam*x1*a2+(1/3)*x3*w10*gam*a1-(1/3)*x3*w10*gam*a2-a1*x1*w15-w42*gam*x1-w37*epsilon*x1-(1/3)*epsilon*a2*x1*w7-(13/12)*w19*x1*a1-(3/4)*w21*x2*a1-(1/12)*w22*x3*a1-(1/12)*w29*x1*a1-(1/4)*w32*x3*a1-(7/12)*w33*x4*a1+(1/6)*a2*x1*w19+(1/6)*a2*x2*w21-(1/6)*a2*x3*w22+(1/6)*a2*x1*w29+(1/6)*a2*x3*w32-(1/6)*a2*x4*w33-w47*x6-(1/3)*a1*x3*w27+(5/3)*a1*x2*w31-(2/3)*epsilon*a1*x2*w10+(1/6)*w7*epsilon*x1*a1, (1/12)*x1*w7*gam*a1-(1/12)*x1*w7*gam*a2+(1/6)*epsilon*a1*x1*w9-(2/3)*a1*x1*w16-(4/3)*x1*w20*a1+(1/3)*x1*w20*a2+(1/3)*a2*x3*w21-a1*x2*w22-(5/12)*a1*x1*w25+(1/4)*a1*x2*w27-(5/12)*a1*x3*w28+(1/4)*a1*x1*w30+(5/4)*a1*x2*w32-(7/12)*a1*x4*w34-w38*epsilon*x1-w43*gam*x1-w50*x6-w39*x6+w40*x5-w47*x5, (1/6)*epsilon*a1*x1*w10-(4/3)*x1*w21*a1-(1/6)*a1*x1*w31+(3/2)*a1*x2*w33+(1/6)*a1*x3*w34-w40*gam*x1-w44*gam*x1-w51*x6-w48*x5, -(1/12)*x1*w10*gam*a1+(1/12)*x1*w10*gam*a2-(7/9)*w22*x1*a1-(1/9)*x1*w22*a2-(2/9)*w27*x1*a1-(2/9)*x1*w27*a2+(2/9)*w32*x1*a1-(4/9)*x1*w32*a2+(1/3)*a2*x3*w33+a1*x2*w34+w39*gam*x1-w45*gam*x1-w52*x6-w49*x5, -(1/3)*epsilon*x1*w8*a1+(2/3)*epsilon*x1*w8*a2+(2/3)*x2*w9*gam*a1-(2/3)*x2*w9*gam*a2+(3/2)*a2*x1*w13-2*w42*x6-2*w41*epsilon*x1+2*w36*gam*x1+(1/6)*a2*x2*w15-(1/2)*a2*x3*w16+(2/3)*a2*x2*w19+2*a2*x3*w25-(1/3)*a1*x2*w26-(1/3)*a1*x4*w28+(1/2)*a2*x2*w29+(5/2)*a2*x3*w30+(7/6)*a2*x4*w31-(2/3)*epsilon*a2*x2*w7-2*epsilon*a2*x3*w9-(2/3)*epsilon*a2*x4*w10+(1/3)*w24*x1*a1-(8/3)*w24*x1*a2-(1/2)*w6*gam*x1*a1+(1/2)*w6*gam*x1*a2-epsilon*a2*x1*w4+2*w43*x5, -(1/4)*x1*w7*gam*a1+(1/4)*x1*w7*gam*a2+(1/6)*w9*epsilon*x1*a2+(1/3)*x2*w10*gam*a1-(1/3)*x2*w10*gam*a2+w44*x5+w45*x6-w46*x6-(1/6)*a1*x2*w27+(1/6)*a1*x3*w28+(1/6)*a1*x1*w30-(1/6)*a1*x2*w32-(1/6)*a1*x4*w34-w42*epsilon*x1+w37*gam*x1-(2/3)*epsilon*a2*x3*w10-(13/12)*w25*x1*a2-(1/12)*w27*x2*a2+w47*x5-(3/4)*w28*x3*a2-(1/12)*w30*x1*a2+(1/4)*w32*x2*a2-(7/12)*w34*x4*a2-a2*x1*w16-(1/3)*a2*x2*w22+(5/3)*a2*x3*w31-(1/3)*epsilon*a1*x1*w9+(1/6)*a1*x1*w25, -(1/6)*epsilon*a2*x1*w7-(1/12)*w9*gam*x1*a1+(1/12)*w9*gam*x1*a2+(2/3)*a2*x1*w15+(5/12)*a2*x1*w19+(5/12)*a2*x2*w21-(1/4)*a2*x3*w22+(1/3)*x1*w26*a1-(4/3)*x1*w26*a2+a2*x3*w27-(1/3)*a1*x2*w28-(1/4)*a2*x1*w29+(5/4)*a2*x3*w32+(7/12)*a2*x4*w33-w43*epsilon*x1+w38*gam*x1+w50*x5-w44*x6+w45*x5-w47*x6, -(1/12)*x1*w10*gam*a1+(1/12)*x1*w10*gam*a2-(2/9)*w22*x1*a1-(2/9)*x1*w22*a2-(1/9)*w27*x1*a1-(7/9)*x1*w27*a2+(4/9)*w32*x1*a1-(2/9)*x1*w32*a2+a2*x3*w33+(1/3)*a1*x2*w34+w39*gam*x1+w51*x5-w45*gam*x1-w48*x6, (1/6)*epsilon*a2*x1*w10-(4/3)*x1*w28*a2-(1/6)*a2*x1*w31+(1/6)*a2*x2*w33+(3/2)*a2*x3*w34+w40*gam*x1+w44*gam*x1+w52*x5-w49*x6, -(1/3)*epsilon*a1*x1*w10-(1/3)*epsilon*a2*x1*w10+(1/3)*a1*x1*w31+(1/3)*a2*x1*w31-(1/3)*a1*x2*w33+(1/3)*a2*x2*w33+(1/3)*a1*x3*w34-(1/3)*a2*x3*w34+2*w48*x5+2*w49*x6, (2/9)*w22*x1*a1-(4/9)*x1*w22*a2+(4/9)*w27*x1*a1-(2/9)*x1*w27*a2-(1/9)*w32*x1*a1-(1/9)*x1*w32*a2+(2/3)*a2*x3*w33-(2/3)*a1*x2*w34+w51*x5+w52*x6-w48*x6+w49*x5, (1/3)*x1*w33*a1+w48*epsilon*x1+w53*x5-w49*gam*x1+w54*x6, (1/3)*x1*w34*a2+w49*epsilon*x1+w48*gam*x1+w54*x5+w55*x6, (2/3)*a2*x1*w21+(2/3)*a1*x1*w28-2*w51*x6+2*w52*x5, (1/3)*a1*x1*w34+w51*epsilon*x1-w52*gam*x1-w53*x6+w54*x5, -(1/3)*a2*x1*w33+w52*epsilon*x1+w51*gam*x1-w54*x6+w55*x5, 2*epsilon*w53*x1-2*gam*w54*x1, 2*epsilon*w54*x1+gam*w53*x1-gam*w55*x1, 2*epsilon*w55*x1+2*gam*w54*x1]);
end proc:</Text-field>
</Input>
</Group>
<Group labelreference="L2721" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Verification that \134Phi is tractor connection</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2698" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pdelstar([x1,x2,x3,x4,x5,x6],K[W]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">N1kiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2722" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Generic solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2477" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Ksol:=subs([w27=(1/3)*w10*gam],allsol({a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">N1lJI3cxRzYiSSN3MkdGJEkjdzNHRiRJI3c0R0YkSSN3NUdGJEkjdzZHRiRJI3c3R0YkSSN3OEdGJEkjdzlHRiRJJHcxMEdGJEkkdzExR0YkSSR3MTJHRiRJJHcxM0dGJEkkdzE0R0YkLCYqJkkoZXBzaWxvbkdGJCIiIkYqRjVGNUkkdzE5R0YkISIiLCYqJkY0RjVGLEY1RjVJJHcyNUdGJEY3SSR3MTdHRiRJJHcxOEdGJEY2KiZJJGdhbUdGJEY1RipGNSIiISwkKigjRjUiIiRGNUYtRjVGPkY1RjcsJkY8RjVGMUY3SSR3MjRHRiRGOiomRj5GNUYsRjUsJEZBRjVGPywmRjNGNyomIiIjRjVGNkY1RjUsJkY5RjcqJkZKRjVGOkY1RjUqJkY0RjVGLUY1LCQqKCNGSkZDRjVGLUY1Rj5GNUY1Rj9GP0kkdzM1R0YkSSR3MzZHRiQsKiooRkpGNUYqRjUpRjRGSkY1RjcqKCNGNSIjN0Y1SSNhMUdGJEY1RipGNUY1KigjRjUiIidGNUkjYTJHRiRGNUYqRjVGNyooRkNGNUY0RjVGNkY1RjUsKCoqRkpGNUY0RjVGPkY1RipGNUY3KigjRjUiIiVGNUZZRjVGLEY1RjcqKEZDRjVGNkY1Rj5GNUY1LCQqKEZcb0Y1RllGNUYtRjVGNywkKipGQkY1RjRGNUYtRjVGPkY1RjdJJHc0MUdGJCwqKihGSkY1RixGNUZVRjVGNyooRmVuRjVGWUY1RixGNUY3KihGV0Y1RmduRjVGLEY1RjUqKEZDRjVGNEY1RjpGNUY1LCgqKkZKRjVGNEY1Rj5GNUYsRjVGNyooRlxvRjVGZ25GNUYqRjVGNSooRkNGNUY6RjVGPkY1RjUsJEZib0Y1LCQqKEZcb0Y1RmduRjVGLUY1RjcsJCooRmVuRjVGLUY1LCgqJkZmbkY1RlVGNUY3RllGNUZnbkY1RjVGNywkKipGUEY1RjRGNUYtRjVGPkY1RjVGP0Y/KiZGLUY1KUY+RkpGNUY/Rj9GP0Y/Rj8=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2723" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Complement to generic solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2480" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">ssol:=solve(K[W]-subs([seq(w||i=u||i,i=1..55)],Ksol)-subs([v1=0,v2=0,v3=0,v4=0,v5=0,v6=0,v7=0,v8=0,v9=0,v10=0,v11=0,v12=0,v13=0,v14=0,v17=0,v18=0,v19=0,v24=0,v25=0,v35=0,v36=0,v41=0],subs([seq(w||i=v||i,i=1..55)],K[W])),indets(K[W])):</Text-field>
</Input>
</Group>
<Group labelreference="L2481" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">invsubs:=solve(ssol,indets(subs(ssol,K[W]))minus {a1,a2,gam,epsilon}):</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">gam=0,epsilon=0,a2=+-2,a1=0</Text-field></Title>
<Group labelreference="L2578" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;epsilon:=0;a2:=2;a1:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2579" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2573" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([],eq0) ,[v54,v38,v43,v50,v53,v55,v37,v42,v39,v40,v47,v49,v51,v48,v52,v45]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNkQtRiM2KC1GLDYlUSR2MzdGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRiw2JVEkdjQzRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGZW9GaG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEkdjM4RidGL0YyRmduLUkjbW5HRiQ2JFEiMEYnRjlGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHYzOUYnRi9GMkZnbi1GIzYnRlxvLUYsNiVRJHY1MEYnRi9GMkZlb0Zob0Y5RmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NDBGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY0MkYnRi9GMkZnbkZncEZlb0Zob0Y5RmpvLUYjNihGYm9GZ25GYm9GZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY0NUYnRi9GMkZnbi1GLDYlUSR2NDZGJ0YvRjJGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY0N0YnRi9GMkZnbkZncEZlb0Zob0Y5RmpvLUYjNigtRiw2JVEkdjQ4RidGL0YyRmduRmdwRmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NDlGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoRmJxRmduRmJxRmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NTFGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY1MkYnRi9GMkZnbkZncEZlb0Zob0Y5RmpvLUYjNigtRiw2JVEkdjUzRidGL0YyRmduRmdwRmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NTRGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY1NUYnRi9GMkZnbkZncEZlb0Zob0Y5RmVvRmhvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGam8tRlA2Ji1GIzYmLUY2Ni1RIUYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcEZlb0Zob0Y5RjlGY3VGZnVGZW9GaG9GOUY5L0ZkdVEiW0YnL0ZndVEiXUYnRmVvRmhvRjk=">NyQ8Mi9JJHYzN0c2IiwkSSR2NDNHRiYhIiIvSSR2MzhHRiYiIiEvSSR2MzlHRiYsJEkkdjUwR0YmRikvSSR2NDBHRiZGLC9JJHY0MkdGJkYsL0YoRigvSSR2NDVHRiZJJHY0NkdGJi9JJHY0N0dGJkYsL0kkdjQ4R0YmRiwvSSR2NDlHRiZGLC9GMEYwL0kkdjUxR0YmRiwvSSR2NTJHRiZGLC9JJHY1M0dGJkYsL0kkdjU0R0YmRiwvSSR2NTVHRiZGLDwi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2574" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40})):</Text-field>
</Input>
</Group>
<Group labelreference="L2591" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2589" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2590" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40,v15,v34,v45,v16,v33,v32,v27,v21,v31,v28,v20])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNlotRiM2KC1GLDYlUSR2MTVGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZG8tRiw2JVEkdjI2RidGL0YyRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmNvL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEkdjE2RidGL0YyRmduLUZdbzYkUSIwRidGOUZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjIwRidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2MjFGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHYyN0YnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjI4RidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2MzFGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHYzMkYnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjMzRidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2MzRGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHYzN0YnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjM4RidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2MzlGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHY0MEYnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjQyRidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2NDNGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHY0NUYnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjQ2RidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2NDdGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHY0OEYnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjQ5RidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2NTBGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHY1MUYnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjUyRidGL0YyRmduRmlwRmlvRlxwRjlGXnAtRiM2KC1GLDYlUSR2NTNGJ0YvRjJGZ25GaXBGaW9GXHBGOUZecC1GIzYoLUYsNiVRJHY1NEYnRi9GMkZnbkZpcEZpb0ZccEY5Rl5wLUYjNigtRiw2JVEkdjU1RidGL0YyRmduRmlwRmlvRlxwRjlGaW9GXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZecC1GUDYmLUYjNiYtRjY2LVEhRidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvRmlvRlxwRjlGOUZpeEZceUZpb0ZccEY5RjkvRmp4USJbRicvRl15USJdRidGaW9GXHBGOQ==">NyQ8PS9JJHYxNUc2IiwkKiYiIiMiIiJJJHYyNkdGJkYqRiovSSR2MTZHRiYiIiEvSSR2MjBHRiZGLi9JJHYyMUdGJkYuL0kkdjI3R0YmRi4vSSR2MjhHRiZGLi9JJHYzMUdGJkYuL0kkdjMyR0YmRi4vSSR2MzNHRiZGLi9JJHYzNEdGJkYuL0kkdjM3R0YmRi4vSSR2MzhHRiZGLi9JJHYzOUdGJkYuL0kkdjQwR0YmRi4vSSR2NDJHRiZGLi9JJHY0M0dGJkYuL0kkdjQ1R0YmRi4vSSR2NDZHRiZGLi9JJHY0N0dGJkYuL0kkdjQ4R0YmRi4vSSR2NDlHRiZGLi9JJHY1MEdGJkYuL0kkdjUxR0YmRi4vSSR2NTJHRiZGLi9JJHY1M0dGJkYuL0kkdjU0R0YmRi4vSSR2NTVHRiZGLjwi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2595" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;epsilon:=0;a2:=-2;a1:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlUtSSNtbkdGJDYkUSIyRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">ISIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2596" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2593" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([],eq0) ,[v54,v38,v43,v50,v53,v55,v37,v42,v39,v40,v47,v49,v51,v48,v52,v45]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNkQtRiM2KC1GLDYlUSR2MzdGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRiw2JVEkdjQzRidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGZW9GaG9GOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNigtRiw2JVEkdjM4RidGL0YyRmduLUkjbW5HRiQ2JFEiMEYnRjlGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHYzOUYnRi9GMkZnbi1GIzYnRlxvLUYsNiVRJHY1MEYnRi9GMkZlb0Zob0Y5RmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NDBGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY0MkYnRi9GMkZnbkZncEZlb0Zob0Y5RmpvLUYjNihGYm9GZ25GYm9GZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY0NUYnRi9GMkZnbi1GLDYlUSR2NDZGJ0YvRjJGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY0N0YnRi9GMkZnbkZncEZlb0Zob0Y5RmpvLUYjNigtRiw2JVEkdjQ4RidGL0YyRmduRmdwRmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NDlGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoRmJxRmduRmJxRmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NTFGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY1MkYnRi9GMkZnbkZncEZlb0Zob0Y5RmpvLUYjNigtRiw2JVEkdjUzRidGL0YyRmduRmdwRmVvRmhvRjlGam8tRiM2KC1GLDYlUSR2NTRGJ0YvRjJGZ25GZ3BGZW9GaG9GOUZqby1GIzYoLUYsNiVRJHY1NUYnRi9GMkZnbkZncEZlb0Zob0Y5RmVvRmhvRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGam8tRlA2Ji1GIzYmLUY2Ni1RIUYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcEZlb0Zob0Y5RjlGY3VGZnVGZW9GaG9GOUY5L0ZkdVEiW0YnL0ZndVEiXUYnRmVvRmhvRjk=">NyQ8Mi9JJHYzN0c2IiwkSSR2NDNHRiYhIiIvSSR2MzhHRiYiIiEvSSR2MzlHRiYsJEkkdjUwR0YmRikvSSR2NDBHRiZGLC9JJHY0MkdGJkYsL0YoRigvSSR2NDVHRiZJJHY0NkdGJi9JJHY0N0dGJkYsL0kkdjQ4R0YmRiwvSSR2NDlHRiZGLC9GMEYwL0kkdjUxR0YmRiwvSSR2NTJHRiZGLC9JJHY1M0dGJkYsL0kkdjU0R0YmRiwvSSR2NTVHRiZGLDwi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2594" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40})):</Text-field>
</Input>
</Group>
<Group labelreference="L2597" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2599" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2598" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40,v15,v34,v45,v16,v33,v32,v27,v21,v31,v28,v20])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8PS9JJHYxNUc2IiwkKiYiIiMiIiJJJHYyNkdGJkYqRiovSSR2MTZHRiYiIiEvSSR2MjBHRiZGLi9JJHYyMUdGJkYuL0kkdjI3R0YmRi4vSSR2MjhHRiZGLi9JJHYzMUdGJkYuL0kkdjMyR0YmRi4vSSR2MzNHRiZGLi9JJHYzNEdGJkYuL0kkdjM3R0YmRi4vSSR2MzhHRiZGLi9JJHYzOUdGJkYuL0kkdjQwR0YmRi4vSSR2NDJHRiZGLi9JJHY0M0dGJkYuL0kkdjQ1R0YmRi4vSSR2NDZHRiZGLi9JJHY0N0dGJkYuL0kkdjQ4R0YmRi4vSSR2NDlHRiZGLi9JJHY1MEdGJkYuL0kkdjUxR0YmRi4vSSR2NTJHRiZGLi9JJHY1M0dGJkYuL0kkdjU0R0YmRi4vSSR2NTVHRiZGLjwi</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">gam=0,epsilon=0,a2=+-2+a1</Text-field></Title>
<Group labelreference="L2612" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;epsilon:=0;a2:=2+a1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlktRiw2JVEjYTFGJ0YvRjJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LCYiIiMiIiJJI2ExRzYiRiQ=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2613" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2603" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([],eq0) ,[v54,v38,v43,v50,v53,v55,v37,v42,v39,v40,v47,v49,v51,v48,v52,v45]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNkQtRiM2KC1GLDYlUSR2MzdGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSR2MzhGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzOUYnRi9GMkZnbi1GLDYlUSR2NDZGJ0YvRjJGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0MEYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjQyRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDNGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0NUYnRi9GMkZnbkZlcEZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjQ3RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDhGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0OUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjUwRidGL0YyRmduLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZzRmVwRl5vRmFvRjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1MUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjUyRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NTNGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1NEYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjU1RidGL0YyRmduRmpuRl5vRmFvRjlGXm9GYW9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zjby1GUDYmLUYjNiYtRjY2LVEhRidGOUY7Rj5GQEZCRkRGRkZIRmdvL0ZORmhvRl5vRmFvRjlGOUZhdUZkdUZeb0Zhb0Y5RjkvRmJ1USJbRicvRmV1USJdRidGXm9GYW9GOQ==">NyQ8Mi9JJHYzN0c2IiIiIS9JJHYzOEdGJkYnL0kkdjM5R0YmSSR2NDZHRiYvSSR2NDBHRiZGJy9JJHY0MkdGJkYnL0kkdjQzR0YmRicvSSR2NDVHRiZGLC9JJHY0N0dGJkYnL0kkdjQ4R0YmRicvSSR2NDlHRiZGJy9JJHY1MEdGJiwkRiwhIiIvSSR2NTFHRiZGJy9JJHY1MkdGJkYnL0kkdjUzR0YmRicvSSR2NTRHRiZGJy9JJHY1NUdGJkYnPCI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2607" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40})):</Text-field>
</Input>
</Group>
<Group labelreference="L2610" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2614" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2611" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2615" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2] union {a1&lt;&gt;0,a1&lt;&gt;-2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU8Ly9JI2ExRzYiIyIiIyIiJC9JJHYxNUdGJiIiIS9JJHYxNkdGJkYsL0kkdjIwR0YmRjAvSSR2MjFHRiZGLC9JJHYyNkdGJkYsL0kkdjI3R0YmRiwvSSR2MjhHRiZGLC9JJHYzMUdGJkYsL0kkdjMyR0YmRiwvSSR2MzNHRiZGLC9JJHYzNEdGJkYsL0kkdjQ1R0YmRiw8Ly9GJSMhIilGKUYqRi0vRjBGLEYxL0Y0RjRGNUY3RjlGO0Y9Rj9GQTwvL0YlRiVGKkYtRkdGMUYzRjVGN0Y5RjtGPUY/RkE=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2608" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;epsilon:=0;a2:=-2+a1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2JVEjYTFGJ0YvRjItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYLUkjbW5HRiQ2JFEiMkYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">LCZJI2ExRzYiIiIiIiIjISIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2602" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2606" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([],eq0) ,[v54,v38,v43,v50,v53,v55,v37,v42,v39,v40,v47,v49,v51,v48,v52,v45]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNkQtRiM2KC1GLDYlUSR2MzdGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2KC1GLDYlUSR2MzhGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHYzOUYnRi9GMkZnbi1GLDYlUSR2NDZGJ0YvRjJGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0MEYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjQyRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDNGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0NUYnRi9GMkZnbkZlcEZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjQ3RidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NDhGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY0OUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjUwRidGL0YyRmduLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZzRmVwRl5vRmFvRjlGXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1MUYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjUyRidGL0YyRmduRmpuRl5vRmFvRjlGY28tRiM2KC1GLDYlUSR2NTNGJ0YvRjJGZ25Gam5GXm9GYW9GOUZjby1GIzYoLUYsNiVRJHY1NEYnRi9GMkZnbkZqbkZeb0Zhb0Y5RmNvLUYjNigtRiw2JVEkdjU1RidGL0YyRmduRmpuRl5vRmFvRjlGXm9GYW9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zjby1GUDYmLUYjNiYtRjY2LVEhRidGOUY7Rj5GQEZCRkRGRkZIRmdvL0ZORmhvRl5vRmFvRjlGOUZhdUZkdUZeb0Zhb0Y5RjkvRmJ1USJbRicvRmV1USJdRidGXm9GYW9GOQ==">NyQ8Mi9JJHYzN0c2IiIiIS9JJHYzOEdGJkYnL0kkdjM5R0YmSSR2NDZHRiYvSSR2NDBHRiZGJy9JJHY0MkdGJkYnL0kkdjQzR0YmRicvSSR2NDVHRiZGLC9JJHY0N0dGJkYnL0kkdjQ4R0YmRicvSSR2NDlHRiZGJy9JJHY1MEdGJiwkRiwhIiIvSSR2NTFHRiZGJy9JJHY1MkdGJkYnL0kkdjUzR0YmRicvSSR2NTRHRiZGJy9JJHY1NUdGJkYnPCI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2609" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40})):</Text-field>
</Input>
</Group>
<Group labelreference="L2601" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2604" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2605" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v47,v46,v52,v51,v49,v48,v54,v38,v43,v50,v53,v55,v37,v42,v39,v40])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2600" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2] union {a1&lt;&gt;0,a1&lt;&gt;2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiU8Ly9JI2ExRzYiIyEiIyIiJC9JJHYxNUdGJiIiIS9JJHYxNkdGJkYsL0kkdjIwR0YmRjAvSSR2MjFHRiZGLC9JJHYyNkdGJkYsL0kkdjI3R0YmRiwvSSR2MjhHRiZGLC9JJHYzMUdGJkYsL0kkdjMyR0YmRiwvSSR2MzNHRiZGLC9JJHYzNEdGJkYsL0kkdjQ1R0YmRiw8Ly9GJSMiIilGKUYqRi0vRjBGLEYxL0Y0RjRGNUY3RjlGO0Y9Rj9GQTwvL0YlRiVGKkYtRkdGMUYzRjVGN0Y5RjtGPUY/RkE=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">gam=0,epsilon=1,a1=0</Text-field></Title>
<Group labelreference="L2624" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;epsilon:=1;a1:=0;a2:=a;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIxRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRImFGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">SSJhRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2620" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2623" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([],eq0) ,[v53,v54,v55,v38,v43,v46,v47,v48,v49,v50,v51,v52,v16,v32,v34]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8MS9JJHYxNkc2IiwkKiYjIiIlIiImIiIiSSR2NDJHRiZGLCEiIi9JJHYzMkdGJiwmKiZGKkYsSSR2NDBHRiZGLEYuKiYiIiNGLEkkdjI3R0YmRixGLC9JJHYzNEdGJiIiIS9JJHYzOEdGJiwkKiYjRixGNUYsSSR2MjBHRiZGLEYsL0kkdjQzR0YmLChJJHYzN0dGJkYuKiYjRitGKkYsSSR2MTVHRiZGLEYuKiZGPkYsSSR2MjZHRiZGLEYsL0kkdjQ2R0YmLChJJHY0NUdGJkYsKiYjIiIoRipGLEkkdjMxR0YmRixGLComRj5GLEkkdjI4R0YmRixGLi9JJHY0N0dGJiwmKiYiIiRGLEYzRixGLiomI0ZXRjVGLEY2RixGLC9JJHY0OEdGJkkkdjMzR0YmL0kkdjQ5R0YmRjkvSSR2NTBHRiYsJiomRj5GLEkkdjIxR0YmRixGLEkkdjM5R0YmRi4vSSR2NTFHRiZGOS9JJHY1MkdGJiwkKiYjRixGKkYsRmZuRixGLC9JJHY1M0dGJkY5L0kkdjU0R0YmRjkvSSR2NTVHRiZGOTwi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2619" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v53,v54,v55,v38,v43,v46,v47,v48,v49,v50,v51,v52,v16,v32,v34})):</Text-field>
</Input>
</Group>
<Group labelreference="L2625" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2621" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2622" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v53,v54,v55,v38,v43,v46,v47,v48,v49,v50,v51,v52,v16,v32,v34])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2618" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2] union {a&lt;&gt;0});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiY8MC9JImFHNiIjIiIkIiIlL0kkdjE1R0YmRisvSSR2MjBHRiZGLS9JJHYyMUdGJkYvL0kkdjI2R0YmRjEvSSR2MjdHRiYiIiEvSSR2MjhHRiZGNi9JJHYzMUdGJiwkKiYiIiMiIiJGNkY8RjwvSSR2MzNHRiZGNC9JJHYzN0dGJiwmKiYjRihGO0Y8RitGPCEiIkYxRjwvSSR2MzlHRiZGNC9JJHY0MEdGJkY0L0kkdjQyR0YmRjQvSSR2NDVHRiYsJEY2RkQ8MC9GJSMhIiQiIztGKi9GLUY0L0YvRjRGMC9GMywkKiYjIiIpRihGPEZIRjxGPEY1L0Y4RjhGPS9GQCwkRitGREZFL0ZIRkgvRkpGSi9GTCwmKiYjRjxGO0Y8RjZGPEY8KiYjRjxGKUY8RjhGPEY8PDBGJEYqRlNGVEYwRjIvRjYsJComRlxvRjxGOEY8RjxGWkY9Rj9GRUZHRkkvRkwsJEZib0ZEPDAvRiVGJS9GKywkKiZGO0Y8RjFGPEY8RlNGVEYwRjIvRjZGNC9GOEY0Rj0vRkAsJEZpb0ZERkVGR0ZJL0ZMRjQ=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">gam=0,epsilon=1</Text-field></Title>
<Group labelreference="L2632" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">gam:=0;epsilon:=1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIxRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2636" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2631" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([],eq0) ,[v53,v54,v55,v38,v43,v46,v47,v48,v49,v50,v51,v52,v15,v21,v27,v32,v33,v34,v42]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NyQ8NS9JJHYxNUc2IiwkKiYjIiIlIiImIiIiSSR2MzdHRiZGLCEiIi9JJHYyMUdGJiwoKiYiIiNGLEkkdjM5R0YmRixGLComRjNGLEkkdjQ1R0YmRixGLkkkdjI4R0YmRiwvSSR2MjdHRiYsJComRjNGLEkkdjQwR0YmRixGLC9JJHYzMkdGJiIiIS9JJHYzM0dGJkY/L0kkdjM0R0YmRj8vSSR2MzhHRiYsJComI0YsRjNGLEkkdjIwR0YmRixGLC9JJHY0MkdGJiwkKiYjRitGKkYsSSR2MTZHRiZGLEYuL0kkdjQzR0YmLCQqJkZIRixJJHYyNkdGJkYsRiwvSSR2NDZHRiYsKEY2RiwqJkZIRixGN0YsRi4qJiMiIihGKkYsSSR2MzFHRiZGLEYsL0kkdjQ3R0YmRj8vSSR2NDhHRiZGPy9JJHY0OUdGJkY/L0kkdjUwR0YmLCZGWEYsRjZGLi9JJHY1MUdGJkY/L0kkdjUyR0YmRj8vSSR2NTNHRiZGPy9JJHY1NEdGJkY/L0kkdjU1R0YmRj88Ig==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2635" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v53,v54,v55,v38,v43,v46,v47,v48,v49,v50,v51,v52,v15,v21,v27,v32,v33,v34,v42})):</Text-field>
</Input>
</Group>
<Group labelreference="L2633" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2634" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2629" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v53,v54,v55,v38,v43,v46,v47,v48,v49,v50,v51,v52,v15,v21,v27,v32,v33,v34,v42])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2630" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2] union {a1&lt;&gt;0,a2&lt;&gt;0,a1&lt;&gt;a2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkobWZlbmNlZEdGJDYmLUYjNjotRiM2KC1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQC1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYjNigtRjM2JVEjYTJGJ0Y2RjlGPC1GIzYmLUYjNiYtSSNtbkdGJDYkUSI0RidGQC1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZCRkVGR0ZJRktGTUZPRmluL0ZVRmpuRjJGQC1GPTYtUSIrRidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmJwLUkmbWZyYWNHRiQ2KC1GZ282JFEiM0YnRkBGZm8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRkRGQEZWRllGQEZlbi1GIzYoLUYzNiVRJHYxNkYnRjZGOUY8LUZnbzYkUSIwRidGQEZWRllGQEZlbi1GIzYoLUYzNiVRJHYyMEYnRjZGOUY8Rl5yRlZGWUZARmVuLUYjNigtRjM2JVEkdjI2RidGNkY5RjxGaXFGVkZZRkBGZW4tRiM2KC1GMzYlUSR2MjhGJ0Y2RjlGPEZpcUZWRllGQEZlbi1GIzYoLUYzNiVRJHYzMUYnRjZGOUY8RmlxRlZGWUZARmVuLUYjNigtRjM2JVEkdjM3RidGNkY5RjxGaXFGVkZZRkBGZW4tRiM2KC1GMzYlUSR2MzlGJ0Y2RjlGPEZpcUZWRllGQEZlbi1GIzYoLUYzNiVRJHY0MEYnRjZGOUY8RmlxRlZGWUZARmVuLUYjNigtRjM2JVEkdjQ1RidGNkY5RjxGaXFGVkZZRkBGVkZZRkBGQC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZW4tRiw2Ji1GIzY6LUYjNihGMkY8LUYjNiZGZHBGXnAtRiM2JkZmb0Zqb0Zfb0ZARkBGVkZZRkBGZW4tRiM2KEZfb0Y8Rl9vRlZGWUZARmVuRmRxRmVuLUYjNihGXnJGPEZpcUZWRllGQEZlbi1GIzYoRmNyRjxGY3JGVkZZRkBGZW5GZnJGZW5GW3NGZW5GYHNGZW5GZXNGZW5GanNGZW5GX3RGVkZZRkBGQEZkdEZndEZlbi1GLDYmLUYjNjpGMEZlbkZkdUZlbkZkcUZlbkZmdUZlbkZhckZlbkZmckZlbkZbc0ZlbkZgc0ZlbkZlc0ZlbkZqc0ZlbkZfdEZWRllGQEZARmR0Rmd0RlZGWUZA">NiU8LS9JI2ExRzYiRiUvSSNhMkdGJiwmKiYiIiUiIiJGJUYsRiwjIiIkRitGLC9JJHYxNkdGJiIiIS9JJHYyMEdGJkYzL0kkdjI2R0YmRjEvSSR2MjhHRiZGMS9JJHYzMUdGJkYxL0kkdjM3R0YmRjEvSSR2MzlHRiZGMS9JJHY0MEdGJkYxL0kkdjQ1R0YmRjE8LS9GJSwmRi1GLComRitGLEYoRixGLC9GKEYoRi8vRjNGMS9GNUY1RjZGOEY6RjxGPkZAPC1GJEZGRi9GR0Y0RjZGOEY6RjxGPkZA</Equation></Text-field>
</Output>
</Group>
</Section>
<Group labelreference="L2569" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq0:=subs(ssol,compstep(0,{})):</Text-field>
</Input>
</Group>
<Group labelreference="L2725" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal"><Font encoding="UTF-8">Annihilator of R^\134Phi from Lemma 6.1</Font></Text-field>
</Input>
</Group>
<Group labelreference="L2568" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol0:=collect(eliminate(subs([v51 = 0, v52 = 0, v48 = 0, v49 = 0, v40 = -(1/12)*(18*a1^2*epsilon*gam*v32-a1^2*gam^2*v21+5*a1^2*gam^2*v28-7*a1^2*gam^2*v31+12*a1*a2*epsilon^2*v21-12*a1*a2*epsilon^2*v28-9*a1*a2*epsilon*gam*v32+8*a1*a2*gam^2*v21-4*a1*a2*gam^2*v28-7*a1*a2*gam^2*v31-9*a2^2*epsilon*gam*v32-7*a2^2*gam^2*v21-a2^2*gam^2*v28+14*a2^2*gam^2*v31-24*a1*a2*epsilon*v39+24*a1*a2*epsilon*v45)/(gam*(a1^2-2*a1*a2+a2^2)), v46 = -(1/4)*(2*a1*epsilon*v21-7*a1*epsilon*v31+3*a1*gam*v32-2*a2*epsilon*v28+7*a2*epsilon*v31-3*a2*gam*v32-4*a1*v39+4*a2*v45)/(a1-a2), v47 = (3/4)*epsilon*v32-(1/6)*v21*gam-(1/6)*gam*v28+(7/12)*gam*v31, v33 = 0, v34 = 0, v54 = 0, v53 = 0, v55 = 0, v38 = -(1/4)*(10*a1*epsilon^2*v15-5*a1*epsilon*gam*v16+5*a1*gam^2*v15-5*a2*epsilon*gam*v16-5*a2*gam^2*v15+8*a1*epsilon*v37-4*a1*gam*v42-4*a2*gam*v42)/(gam*(a1-a2)), v50 = (1/2)*(a1*epsilon*v28+3*a1*gam*v32-a2*epsilon*v21-3*a2*gam*v32-2*a1*v45+2*a2*v39)/(a1-a2), v43 = (1/4)*(5*a1*epsilon*gam*v15-5*a1*gam^2*v16+10*a2*epsilon^2*v16+5*a2*epsilon*gam*v15+5*a2*gam^2*v16+4*a1*gam*v37+8*a2*epsilon*v42+4*a2*gam*v37)/(gam*(a1-a2)), v20 = -a1*(5*epsilon*v15+4*v37)/(gam*(a1-a2)), v26 = a2*(5*epsilon*v16+4*v42)/(gam*(a1-a2)), v27 = -(a1^2*gam*v32+2*a1*a2*epsilon*v21-2*a1*a2*epsilon*v28+a1*a2*gam*v32-2*a2^2*gam*v32-4*a1*a2*v39+4*a1*a2*v45)/(gam*(a1^2-2*a1*a2+a2^2))],eq0) ,[]),indets(ssol) minus {a1,a2,gam,epsilon});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIzo9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GUDYmLUYjNiYtRjY2LVEhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlbi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNigtRiM2Ki1GIzYmLUZQNiQtRiM2Jy1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaXAtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZW5GZ24tRiw2JVEjYTFGJ0YvRjJGYXEtRiw2JVEjYTJGJ0YvRjJGYXEtRiw2JVEkZ2FtRidGL0YyRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZocEZqcC1GIzYoRl1xRmFxLUklbXN1cEdGJDYlRmdxRl1xLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZhcUZqcUY5RjlGOUZhcS1GLDYlUSR2MjFGJ0YvRjJGOS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmhwRmpwLUYjNiYtRlA2JC1GIzYnRmVwLUYjNihGXXFGYXEtRmNyNiVGZHFGXXFGZXJGYXFGanFGOUZdckZbcUY5RjlGYXEtRiw2JVEkdjI4RidGL0YyRjlGXXItRiM2LC1GXnE2JFEiNkYnRjlGYXFGZHFGYXFGZ3FGYXEtRiw2JVEnJiM5NDk7RicvRjBGPUY5RmFxLUYsNiVRJHYzMkYnRi9GMkY5RltzLUYjNiwtRl5xNiRRIzE0RidGOUZhcUZkcUZhcUZncUZhcUZqcUZhcS1GLDYlUSR2MzFGJ0YvRjJGOUY5RmNvLUYjNiotRiM2Ji1GUDYkLUYjNiZGW3FGW3NGYHJGOUY5RmFxRmhyRjlGW3MtRiM2Ji1GUDYkLUYjNiZGZHNGW3NGW3FGOUY5RmFxRmhzRjlGW3NGW3RGXXJGZ3RGOUZobkZbb0Y5RjlGXW9GYG9GaG5GW29GOUY5L0Zeb1EiW0YnL0Zhb1EiXUYnRmhuRltvRjk=">NyQ8IjwkLCoqJiwmKioiIiMiIiJJI2ExRzYiRipJI2EyR0YsRipJJGdhbUdGLEYqISIiKihGKUYqKUYtRilGKkYuRipGL0YqSSR2MjFHRixGKkYqKiYsJiooRilGKilGK0YpRipGLkYqRi9GKEYvRipJJHYyOEdGLEYqRioqLCIiJ0YqRitGKkYtRipJKGVwc2lsb25HRixGKkkkdjMyR0YsRipGLyosIiM5RipGK0YqRi1GKkYuRipJJHYzMUdGLEYqRiosKiomLCZGKEYqRjBGKkYqRjJGKkYqKiYsJkY1RipGKEYqRipGN0YqRipGOEYqRjxGLw==</Equation></Text-field>
</Output>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">gam=1,epsilon=0,a1=0</Text-field></Title>
<Group labelreference="L2479" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">epsilon:=0;gam:=1;a1:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2637" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=[[v51 = 0, v52 = 0, v48 = 0, v49 = 0, v40 = -(1/12)*(-a2^2*v28+14*a2^2*v31)/a2^2, v46 = (1/4)*(-3*a2*v32+4*a2*v45)/a2, v47 = -(1/6)*v28+(7/12)*v31, v33 = 0, v34 = 0, v54 = 0, v53 = 0, v55 = 0, v38 = (1/4)*(-5*a2*v15-4*a2*v42)/a2, v50 = -(1/2)*(-3*a2*v32+2*a2*v39)/a2, v43 = -(1/4)*(5*a2*v16+4*a2*v37)/a2, v20 = 0, v26 = -4*v42, v27 = 2*v32,v21=0]]:</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L2639" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v21})):</Text-field>
</Input>
</Group>
<Group labelreference="L2640" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2641" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2642" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v31])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2638" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2] union {a2&lt;&gt;0});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCwvSSNhMkc2IkYkL0kkdjE1R0YlIiIhL0kkdjE2R0YlRigvSSR2MjFHRiVGKC9JJHYyOEdGJUYoL0kkdjMyR0YlRigvSSR2MzdHRiVGKC9JJHYzOUdGJUYoL0kkdjQyR0YlRigvSSR2NDVHRiVGKA==</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">gam=1,epsilon=0</Text-field></Title>
<Group labelreference="L2652" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">epsilon:=0;gam:=1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIwRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZ2FtRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2649" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=[[v51 = 0, v52 = 0, v48 = 0, v49 = 0, v40 = (1/12)*(a1^2*v28+2*a1*a2*v21-a1*a2*v28-2*a2^2*v21)/(a1*a2), v46 = -(1/4)*(3*a1*v32-4*a1*v39-3*a2*v32+4*a2*v45)/(a1-a2), v47 = (1/12)*(a1^2*v28-a1*a2*v21-a1*a2*v28+a2^2*v21)/(a1*a2), v33 = 0, v34 = 0, v54 = 0, v53 = 0, v55 = 0, v38 = -(1/4)*(5*a1*v15-4*a1*v42-5*a2*v15-4*a2*v42)/(a1-a2), v50 = (1/2)*(3*a1*v32-2*a1*v45-3*a2*v32+2*a2*v39)/(a1-a2), v43 = -(1/4)*(5*a1*v16-4*a1*v37-5*a2*v16-4*a2*v37)/(a1-a2), v20 = -4*a1*v37/(a1-a2), v26 = 4*a2*v42/(a1-a2), v27 = -(a1^2*v32+a1*a2*v32-4*a1*a2*v39+4*a1*a2*v45-2*a2^2*v32)/(a1^2-2*a1*a2+a2^2),v31 = (1/7)*(a1^2*v28+a1*a2*v21+a1*a2*v28+a2^2*v21)/(a1*a2)]]:</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L2647" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v31})):</Text-field>
</Input>
</Group>
<Group labelreference="L2648" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2651" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2646" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v31])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2655" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2, v15,v42}={} then eqbr:={op(eqbr),i};fi: od:eqbr;convert([solve(% union {a1&lt;&gt;a2},allsolutions)],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCgsJiomLCgqJiIjOyIiIilJI2ExRzYiIiIjRihGKEYqISIiSSNhMkdGK0YoRihJJHYxNUdGK0YoRigqJiwmKiYiIz9GKEYqRihGKComRjNGKEYuRihGKEYoSSR2NDJHRitGKEYoLCYqJiwoKiYiIzdGKEYpRihGKCooRjNGKEYqRihGLkYoRigqJiIiKUYoKUYuRixGKEYtRihGL0YoRigqJiwqKihGJ0YoRipGKEYuRihGKComIiNrRihGPkYoRi0qJiIjWEYoRipGKEYoKiYiIiRGKEYuRihGKEYoRjVGKEYoLCYqJiwoKiYiI0BGKEYpRihGKCooIiNdRihGKkYoRi5GKEYtKiYiIz5GKEY+RihGLUYoRi9GKEYoKiYsLComIiNDRihGKUYoRi0qKCIjU0YoRipGKEYuRihGLSomIiNLRihGPkYoRi0qJiIjVUYoRipGKEYoKiZGWkYoRi5GKEYtRihGNUYoRigsJiomLCpGO0YoKiYiI0dGKEY+RihGKComRkdGKEYqRihGKEZGRi1GKEYvRihGKComLCgqKEY9RihGKkYoRi5GKEYtRjxGKComRlRGKEYqRihGLUYoRjVGKEYoLCYqJiwuKiZGJ0YoKUYqRkdGKEYoKiYiI1dGKEYpRihGLSooIiIqRihGKkYoRi5GKEYtKiYiIiZGKEY+RihGKEZbb0YoRkZGLUYoRi9GKEYoKiYsLComRlZGKEYpRihGKCooRmpuRihGKkYoRi5GKEYoKiYiI09GKEY+RihGKComIiNfRihGKkYoRi0qJiIiJUYoRi5GKEYtRihGNUYoRigsJiomLDAqJkZgcEYoRmRvRihGKCooRmJwRihGKUYoRi5GKEYoKihGJ0YoRipGKEY+RihGKComRlhGKClGLkZHRihGLSomIiRHI0YoRilGKEYtKigiIyUpRihGKkYoRi5GKEYtKiYiIycqRihGPkYoRihGKEYvRihGKComLDIqKEYnRihGKUYoRi5GKEYtKigiJEciRihGKkYoRj5GKEYoKiYiJGMjRihGXHFGKEYtKiZGYnFGKEYpRihGKCooIiQ+JkYoRipGKEYuRihGKComIiRcI0YoRj5GKEYoKiYiJGgjRihGKkYoRi0qJiIkPCJGKEYuRihGKEYoRjVGKEYo</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM8Ji9JI2ExRzYiSSNhMUc2Ii9JI2EyRzYiSSNhMkc2Ii9JJHYxNUc2IiIiIS9JJHY0Mkc2IiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2656" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2, v21,v28}={} then eqbr:={op(eqbr),i};fi: od:convert([solve(% union {a1&lt;&gt;a2},allsolutions)],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM8Ji9JI2ExRzYiSSNhMUc2Ii9JI2EyRzYiSSNhMkc2Ii9JJHYyMUc2IiIiIS9JJHYyOEc2IiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2657" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2, v16,v37}={} then eqbr:={op(eqbr),i};fi: od:convert([solve(% union {a1&lt;&gt;a2},allsolutions)],radical);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NyM8Ji9JI2ExRzYiSSNhMUc2Ii9JI2EyRzYiSSNhMkc2Ii9JJHYxNkc2IiIiIS9JJHYzN0c2IiIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2650" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol1:=eliminate(sol1[2],[v15,v42,v21,v28,v16,v37]):</Text-field>
</Input>
</Group>
<Group labelreference="L2644" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2]union {a1&lt;&gt;a2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCcvSSNhMUc2IkYkL0kjYTJHRiVGJy9JJHYzMkdGJSIiIS9JJHYzOUdGJUYqL0kkdjQ1R0YlRio=</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">a1=0,epsilon=1</Text-field></Title>
<Group labelreference="L2660" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">epsilon:=1;a1:=0;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIxRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2664" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=[[v51 = 0, v52 = 0, v48 = 0, v49 = 0, v40 = -(1/12)*(-a2^2*gam^2*v28+14*a2^2*gam^2*v31-9*a2^2*gam*v32)/(gam*a2^2), v46 = (1/4)*(-3*a2*gam*v32-2*a2*v28+7*a2*v31+4*a2*v45)/a2, v47 = (3/4)*v32-(1/6)*gam*v28+(7/12)*gam*v31, v33 = 0, v34 = 0, v54 = 0, v53 = 0, v55 = 0, v38 = (1/4)*(-5*a2*gam^2*v15-5*a2*gam*v16-4*a2*gam*v42)/(gam*a2), v50 = -(1/2)*(-3*a2*gam*v32+2*a2*v39)/a2, v43 = -(1/4)*(5*a2*gam^2*v16+5*a2*gam*v15+4*a2*gam*v37+10*a2*v16+8*a2*v42)/(gam*a2), v20 = 0, v26 = -(5*v16+4*v42)/gam, v27 = 2*v32,v21=0]]:</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L2662" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v21})):</Text-field>
</Input>
</Group>
<Group labelreference="L2665" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2659" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2663" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13  ,[v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v21])))),indets(ssol) minus {a1,a2,gam,epsilon}));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2669" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(sol1[2]union {a1&lt;&gt;a2,gam&lt;&gt;0});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PC0vSSNhMkc2IkYkL0kkZ2FtR0YlRicvSSR2MTVHRiUiIiEvSSR2MTZHRiVGKi9JJHYyOEdGJUYqL0kkdjMxR0YlRiovSSR2MzJHRiVGKi9JJHYzN0dGJUYqL0kkdjM5R0YlRiovSSR2NDJHRiVGKi9JJHY0NUdGJUYq</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 2" layout="Heading 2">Generic</Text-field></Title>
<Group labelreference="L2676" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">epsilon:=1;</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5NDk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIzo9RidGMi8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkktSSNtbkdGJDYkUSIxRidGMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGMUYy">IiIi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2672" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol0:=[[v51 = 0, v52 = 0, v48 = 0, v49 = 0, v40 = (1/12)*(a1^4*gam^2*v28+2*a1^3*a2*gam^2*v21-3*a1^3*a2*gam^2*v28-6*a1^2*a2^2*gam^2*v21+3*a1^2*a2^2*gam^2*v28+6*a1*a2^3*gam^2*v21-a1*a2^3*gam^2*v28-2*a2^4*gam^2*v21-15*a1^3*a2*gam*v32+12*a1^2*a2^2*gam*v32+3*a1*a2^3*gam*v32-12*a1^2*a2^2*v21+12*a1^2*a2^2*v28+24*a1^2*a2^2*v39-24*a1^2*a2^2*v45)/(a1*a2*gam*(a1^2-2*a1*a2+a2^2)), v46 = (1/4)*(-3*a1^2*a2*gam^2*v32+3*a1*a2^2*gam^2*v32+a1^3*gam*v28-a1^2*a2*gam*v21+4*a1^2*a2*gam*v39+a1*a2^2*gam*v28-4*a1*a2^2*gam*v45-a2^3*gam*v21+3*a1^2*a2*v32-3*a1*a2^2*v32)/(a1*a2*gam*(a1-a2)), v47 = (1/12)*(a1^2*gam*v28-a1*a2*gam*v21-a1*a2*gam*v28+a2^2*gam*v21+12*a1*a2*v32)/(a1*a2), v33 = 0, v34 = 0, v54 = 0, v53 = 0, v55 = 0, v38 = -(1/4)*(5*a1*gam^2*v15-5*a2*gam^2*v15-5*a1*gam*v16-4*a1*gam*v42-5*a2*gam*v16-4*a2*gam*v42+10*a1*v15+8*a1*v37)/(gam*(a1-a2)), v50 = (1/2)*(3*a1*gam*v32-3*a2*gam*v32+a1*v28-2*a1*v45-a2*v21+2*a2*v39)/(a1-a2), v43 = -(1/4)*(5*a1*gam^2*v16-5*a2*gam^2*v16-5*a1*gam*v15-4*a1*gam*v37-5*a2*gam*v15-4*a2*gam*v37-10*a2*v16-8*a2*v42)/(gam*(a1-a2)), v20 = -a1*(5*v15+4*v37)/(gam*(a1-a2)), v26 = a2*(5*v16+4*v42)/(gam*(a1-a2)), v27 = -(a1^2*gam*v32+a1*a2*gam*v32-2*a2^2*gam*v32+2*a1*a2*v21-2*a1*a2*v28-4*a1*a2*v39+4*a1*a2*v45)/(gam*(a1^2-2*a1*a2+a2^2)),v31 = (1/7)*(a1^2*gam*v28+a1*a2*gam*v21+a1*a2*gam*v28+a2^2*gam*v21+3*a1*a2*v32)/(a1*a2*gam)]]:</Text-field>
</Input>
<Input>
<Text-field prompt="&gt; " style="Maple Input" alignment="left" firstindent="0" spacebelow="0" leftmargin="0" linespacing="0.0" initial="0" linebreak="space" rightmargin="0" bulletsuffix="" spaceabove="0" bullet="none" pagebreak-before="false"></Text-field>
</Input>
</Group>
<Group labelreference="L2674" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">sol00:=solve(subs(invsubs,sol0[1]),subs([seq(v||i=w||i,i=1..55)],{v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v31})):</Text-field>
</Input>
</Group>
<Group labelreference="L2673" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq1 := subs(ssol, compstep(1, sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2678" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">eq12 := subs(ssol, depstep( sol00)):eq13 := subs(ssol, tripstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2765" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">quadstep:=proc(rcem1)
local rce,W2, o, p,q,r, s1, s2,s3, pom, solW, endc, Xpp, pm, rp,sol;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">W2 := subs(rcem1, K[W]);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := rcem1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for p from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for q from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for r from 1 to 6 do 
for r2 from 1 to 6 do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s1 := [seq(0,i=1..6)]; s1[p] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s2 := [seq(0,i=1..6)]; s2[q] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">s3 := [seq(0,i=1..6)]; s3[r] := 1; 
s4 := [seq(0,i=1..6)]; s4[r2] := 1; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Xpp := Phi(s1,Phi(s2,Phi(s3,Phi(s4,W2))));</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := {}; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">for rp from 1 to K[dimV] do </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">pm := `union`(pm, {w||rp = Xpp[rp]}); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do; </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">rce := `union`(rce,subs(pm,rcem1)); </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end do;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">od:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">od:
od:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">return rce;</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L2751" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq14:=subs(ssol, quadstep( sol00)):</Text-field>
</Input>
</Group>
<Group labelreference="L2675" drawlabel="true">
<Input>
<Text-field prompt="alg1 &gt; " style="Maple Input" layout="Normal">sol1:=(collect(simplify(subs([],subs([],eliminate(eq1 union eq12 union eq13 union eq14   ,[v51,v52,v48,v49,v40,v46,v47,v33,v34,v54,v53,v55,v38,v50,v43,v20,v26,v27,v31])))),indets(ssol) minus {a1,a2,gam,epsilon})):</Text-field>
</Input>
</Group>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">Branch with v37,v42,v15,v16 - no solutions</Text-field></Title>
<Group labelreference="L2731" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Resolving disjoint sets of equations - Eliminate v37,v42 variables</Text-field>
</Input>
</Group>
<Group labelreference="L2681" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2,gam, v15,v16,v37,v42}={} then eqbr:={op(eqbr),i};fi: od:eqbr1:=eliminate(eqbr,[v37,v42]):</Text-field>
</Input>
</Group>
<Group labelreference="L2764" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">What are the special cases, when v37,v42 can not be eliminated this way</Text-field>
</Input>
</Group>
<Group labelreference="L2763" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(denom,map(rhs,eqbr1[1]));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiotSSNtbkdGJDYkUSMyMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRiM2JC1GLDYsLUYsNigtRjE2JFEjNDVGJ0Y0RjctSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0Y3LUklbXN1cEdGJDYlLUZZNiVRJGdhbUYnRmZuRmluLUYxNiRRIjJGJ0Y0LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y0LUY4Ni1RIitGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3AtRiw2KC1GMTYkUSIzRidGNEY3LUZZNiVRI2EyRidGZm5GaW5GN0Zbb0Y0RmdvLUYsNigtRjE2JFEjMTZGJ0Y0RjdGWEY3RmJwRjQtRjg2LVEoJm1pbnVzO0YnRjRGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYmLUYxNiRRIzY0RidGNEY3LUZcbzYlRmJwRmFvRmRvRjRGZ28tRiw2JkZfcEY3RmJwRjRGNEY0RjdGXm9GNy1GIzYkLUYsNiZGYnBGZ29GWEY0RjRGNC1GODYtUSIsRidGNEY7L0Y/RmhuRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiwtRiw2KC1GMTYkUSQxODBGJ0Y0RjdGWEY3RltvRjRGZ28tRiw2KC1GMTYkUSMxMkYnRjRGN0ZicEY3RltvRjRGZ28tRiw2KEZfcUY3RlhGN0ZicEY0RmpwLUYsNiYtRjE2JFEkMjU2RidGNEY3RmJxRjRGZ28tRiw2JkZpckY3RmJwRjRGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCQsJCoqIiM/IiIiLCwqKCIjWEYmSSNhMUc2IkYmKUkkZ2FtR0YrIiIjRiZGJiooIiIkRiZJI2EyR0YrRiZGLEYmRiYqKCIjO0YmRipGJkYxRiZGJiomIiNrRiYpRjFGLkYmISIiKiZGMEYmRjFGJkYmRiZGLUYmLCZGMUYmRipGJkYmRiYsLCooIiQhPUYmRipGJkYsRiZGJiooIiM3RiZGMUYmRixGJkYmKihGNUYmRipGJkYxRiZGJiomIiRjI0YmRjZGJkY3KiZGPkYmRjFGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2762" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equations for linear dependece of the remaining equations - can divide by assumption</Text-field>
</Input>
</Group>
<Group labelreference="L2752" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq22:=[seq(seq(factor(simplify((diff(eqbr1[2][i],v15)*diff(eqbr1[2][j],v16)-diff(eqbr1[2][i],v16)*diff(eqbr1[2][j],v15)))/((45*a1*gam^2+3*a2*gam^2+16*a1*a2-64*a2^2+3*a2)*gam*(a1+a2))),i=j+1..14),j=1..14)]:</Text-field>
</Input>
</Group>
<Group labelreference="L2733" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Via Groebner basis - no solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2686" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GB:=Groebner[Basis](eq22, plex(a1, a2, gam)):</Text-field>
</Input>
</Group>
<Group labelreference="L2753" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(convert(GB,set) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2,a1&lt;&gt;-a2,45*a1*gam^2+3*a2*gam^2+16*a1*a2-64*a2^2+3*a2&lt;&gt;0},explicit);</Text-field>
</Input>
</Group>
<Group labelreference="L2812" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Resolving disjoint sets of equations - Eliminate v37,v16 variables</Text-field>
</Input>
</Group>
<Group labelreference="L2816" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2,gam, v15,v16,v37,v42}={} then eqbr:={op(eqbr),i};fi: od:eqbr1:=eliminate(eqbr,[v37,v16]):</Text-field>
</Input>
</Group>
<Group labelreference="L2819" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">What are the special cases, when v37,v16 can not be eliminated this way</Text-field>
</Input>
</Group>
<Group labelreference="L2817" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(map(denom,map(rhs,eqbr1[1])));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiwtRiw2KC1JI21uR0YkNiRRIzI0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjYvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHUSV0cnVlRicvRjdRJ2l0YWxpY0YnLUYzNiRRIjJGJ0Y2LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUZSNiUtRlU2JVEkZ2FtRidGWEZlbkZnbkZqbkY2LUY6Ni1RIitGJ0Y2Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGZm8tRiw2Ki1GMzYkUSM1MUYnRjZGOUZURjktRlU2JVEjYTJGJ0ZYRmVuRjlGXW9GNkZiby1GLDYoLUYzNiRRIzI1RidGNkY5LUZSNiVGXXBGZ25Gam5GOUZdb0Y2LUY6Ni1RKCZtaW51cztGJ0Y2Rj1GQEZCRkRGRkZIRkpGZW9GZ28tRiw2KC1GMzYkUSMxNkYnRjZGOUZURjlGZXBGNkZiby1GLDYoLUYzNiRRIzIyRidGNkY5RlRGOUZdcEY2RjYtRjo2LVEiLEYnRjZGPS9GQUZaRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUYsNiwtRiw2KC1GMzYkUSQ0ODBGJ0Y2RjlGUUY5Rl1vRjZGYm8tRiw2Ki1GMzYkUSUxMDIwRidGNkY5RlRGOUZdcEY5Rl1vRjZGYm8tRiw2KC1GMzYkUSQ1MDBGJ0Y2RjlGZXBGOUZdb0Y2RmdwLUYsNigtRjM2JFEkMzIwRidGNkY5RlRGOUZlcEY2RmJvLUYsNigtRjM2JFEkNDQwRidGNkY5RlRGOUZdcEY2RjYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj9GNkY2LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCQsLCooIiNDIiIiKUkjYTFHNiIiIiNGJilJJGdhbUdGKUYqRiZGJioqIiNeRiZGKEYmSSNhMkdGKUYmRitGJkYmKigiI0RGJilGL0YqRiZGK0YmRiYqKCIjO0YmRihGJkYyRiYhIiIqKCIjQUYmRihGJkYvRiZGJiwsKigiJCFbRiZGJ0YmRitGJkYmKioiJT81RiZGKEYmRi9GJkYrRiZGJiooIiQrJkYmRjJGJkYrRiZGJiooIiQ/JEYmRihGJkYyRiZGNSooIiRTJUYmRihGJkYvRiZGJg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2823" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equations for linear dependece of the remaining equations - can divide by assumption</Text-field>
</Input>
</Group>
<Group labelreference="L2814" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq22:=[seq(seq(factor(simplify((diff(eqbr1[2][i],v42)*diff(eqbr1[2][j],v15)-diff(eqbr1[2][i],v15)*diff(eqbr1[2][j],v42))/(24*a1^2*gam^2+51*a1*a2*gam^2+25*a2^2*gam^2-16*a1*a2^2+22*a1*a2))),i=j+1..14),j=1..14)]:</Text-field>
</Input>
</Group>
<Group labelreference="L2822" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Via Groebner basis - no solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2818" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GB:=Groebner[Basis](eq22, plex(a1, a2, gam)):</Text-field>
</Input>
</Group>
<Group labelreference="L2813" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(convert(GB,set) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2,24*a1^2*gam^2+51*a1*a2*gam^2+25*a2^2*gam^2-16*a1*a2^2+22*a1*a2&lt;&gt;0},explicit);</Text-field>
</Input>
</Group>
<Group labelreference="L2838" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Resolving disjoint sets of equations - Eliminate v15,v16 variables</Text-field>
</Input>
</Group>
<Group labelreference="L2830" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2,gam, v15,v16,v37,v42}={} then eqbr:={op(eqbr),i};fi: od:eqbr1:=eliminate(eqbr,[v15,v16]):</Text-field>
</Input>
</Group>
<Group labelreference="L2827" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">What are the special cases, when v15,v16 can not be eliminated this way</Text-field>
</Input>
</Group>
<Group labelreference="L2829" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(map(denom,map(rhs,eqbr1[1])));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNj8tSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictSSNtbkdGJDYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZeby1GTjYlLUZRNiVRJGdhbUYnRlRGVy1GWjYkUSI0RidGNEZnbkY0LUYxNi1RIitGJ0Y0RjdGOkY8Rj5GQEZCRkRGRkZJLUYsNipGWUZqbkZQRmpuLUZRNiVRI2EyRidGVEZXRmpuRmBvRjQtRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GTjYlRl1wRllGZ25Gam5GYG9GNEZoby1GLDYoLUZaNiRRIzE2RidGNEZqbi1GTjYlRlAtRlo2JFEiM0YnRjRGZ25Gam4tRk42JUZib0ZZRmduRjRGYHAtRiw2KkZpcEZqbkZNRmpuRl1wRmpuRmFxRjRGYHAtRiw2KkZpcEZqbkZQRmpuRmVwRmpuRmFxRjRGaG8tRiw2KEZpcEZqbi1GTjYlRl1wRl5xRmduRmpuRmFxRjRGaG8tRiw2KC1GWjYkUSQyNTZGJ0Y0RmpuRk1Gam5GZXBGNEZoby1GLDYoLUZaNiRRJDYwM0YnRjRGam5GTUZqbkZhcUY0RmhvLUYsNiotRlo2JFElMTI5NEYnRjRGam5GUEZqbkZdcEZqbkZhcUY0RmhvLUYsNihGYnJGam5GZXBGam5GYXFGNEZgcC1GLDYoLUZaNiRRJDM1MkYnRjRGam5GTUZqbkZdcEY0RmBwLUYsNihGXnNGam5GUEZqbkZlcEY0RmhvLUYsNigtRlo2JFEkNDg0RidGNEZqbkZQRmpuRl1wRjRGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOUY0RjQvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYn">PCMsPiomKUkjYTFHNiIiIiMiIiIpSSRnYW1HNiIiIiUiIiIhIiIqKiIiIyIiIkkjYTFHNiIiIiJJI2EyRzYiIiIiKUkkZ2FtRzYiIiIlIiIiIiIiKiYpSSNhMkc2IiIiIyIiIilJJGdhbUc2IiIiJSIiIiEiIiooIiM7IiIiKUkjYTFHNiIiIiQiIiIpSSRnYW1HNiIiIiMiIiIiIiIqKiIjOyIiIilJI2ExRzYiIiIjIiIiSSNhMkc2IiIiIilJJGdhbUc2IiIiIyIiIiEiIioqIiM7IiIiSSNhMUc2IiIiIilJI2EyRzYiIiIjIiIiKUkkZ2FtRzYiIiIjIiIiISIiKigiIzsiIiIpSSNhMkc2IiIiJCIiIilJJGdhbUc2IiIiIyIiIiIiIiooIiRjIyIiIilJI2ExRzYiIiIjIiIiKUkjYTJHNiIiIiMiIiIiIiIqKCIkLiciIiIpSSNhMUc2IiIiIyIiIilJJGdhbUc2IiIiIyIiIiIiIioqIiUlSCIiIiJJI2ExRzYiIiIiSSNhMkc2IiIiIilJJGdhbUc2IiIiIyIiIiIiIiooIiQuJyIiIilJI2EyRzYiIiIjIiIiKUkkZ2FtRzYiIiIjIiIiIiIiKigiJF8kIiIiKUkjYTFHNiIiIiMiIiJJI2EyRzYiIiIiISIiKigiJF8kIiIiSSNhMUc2IiIiIilJI2EyRzYiIiIjIiIiISIiKigiJCVbIiIiSSNhMUc2IiIiIkkjYTJHNiIiIiIiIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2834" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equations for linear dependence of the remaining equations - can divide by assumption</Text-field>
</Input>
</Group>
<Group labelreference="L2835" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq22:=[seq(seq(factor(simplify((diff(eqbr1[2][i],v42)*diff(eqbr1[2][j],v37)-diff(eqbr1[2][i],v37)*diff(eqbr1[2][j],v42))/(-a1^2*gam^4+2*a1*a2*gam^4-a2^2*gam^4+16*a1^3*gam^2-16*a1^2*a2*gam^2-16*a1*a2^2*gam^2+16*a2^3*gam^2+256*a1^2*a2^2+603*a1^2*gam^2+1294*a1*a2*gam^2+603*a2^2*gam^2-352*a1^2*a2-352*a1*a2^2+484*a1*a2))),i=j+1..14),j=1..14)]:</Text-field>
</Input>
</Group>
<Group labelreference="L2836" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Via Groebner basis - no solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2828" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GB:=Groebner[Basis](eq22, plex(a1, a2, gam)):</Text-field>
</Input>
</Group>
<Group labelreference="L2839" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">factor(GB[1]);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjYTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSI0RicvRjZRJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZHLyUpc3RyZXRjaHlHRkcvJSpzeW1tZXRyaWNHRkcvJShsYXJnZW9wR0ZHLyUubW92YWJsZWxpbWl0c0dGRy8lJ2FjY2VudEdGRy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRiw2JS1GLzYlUSRnYW1GJ0YyRjVGOEY+RkEtSShtZmVuY2VkR0YkNiQtRiM2JkZlbi1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRmFvLUY5NiRRIjFGJ0Y8RjxGPEZBLUZpbjYkLUYjNiZGZW4tRkI2LVEiK0YnRjxGRUZIRkpGTEZORlBGUkZgb0Zib0Zjb0Y8RjxGQS1GaW42JC1GIzYmLUYjNiYtRjk2JFEiOUYnRjxGQS1GLDYlRmVuLUY5NiRRIjJGJ0Y8Rj5GPEZqb0Zjb0Y8RjxGQS1GaW42JC1GIzYmLUYjNiYtRjk2JFEjMTZGJ0Y8RkFGZnBGPEZqb0ZjcEY8RjxGQS1GaW42JC1GIzYmLUYjNiZGOEZBRmZwRjxGam9GY29GPEY8RkEtRiw2JS1GaW42JC1GIzYmLUYjNiRGZnBGPEZqb0Zjb0Y8RjxGaHBGPkZBLUYsNiUtRmluNiQtRiM2Ji1GIzYmRmFxRkFGLkY8RmpvLUY5NiRRIjNGJ0Y8RjxGPEZocEY+Rjw=">KjQpSSNhMkc2IiIiJSIiIilJJGdhbUdGJUYmRicsJkYpRidGJyEiIkYnLCZGKUYnRidGJ0YnLCYqJiIiKkYnKUYpIiIjRidGJ0YnRidGJywmKiYiIztGJ0YwRidGJ0YvRidGJywmKiZGJkYnRjBGJ0YnRidGJ0YnKSwmKiRGMEYnRidGJ0YnRjFGJyksJiomRjRGJ0YkRidGJyIiJEYnRjFGJw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2837" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(convert(GB,set) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2,-a1^2*gam^4+2*a1*a2*gam^4-a2^2*gam^4+16*a1^3*gam^2-16*a1^2*a2*gam^2-16*a1*a2^2*gam^2+16*a2^3*gam^2+256*a1^2*a2^2+603*a1^2*gam^2+1294*a1*a2*gam^2+603*a2^2*gam^2-352*a1^2*a2-352*a1*a2^2+484*a1*a2&lt;&gt;0},explicit);</Text-field>
</Input>
</Group>
<Group labelreference="L2734" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">There are no solutions in the specific cases</Text-field>
</Input>
</Group>
<Group labelreference="L2825" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(subs(a1=-a2,eqbr) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSNhMUc2IkYkL0kjYTJHRiVGJy9JJGdhbUdGJUYpL0kkdjE1R0YlIiIhL0kkdjE2R0YlRiwvSSR2MzdHRiVGLC9JJHY0MkdGJUYs</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2727" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({45*a1*gam^2+3*a2*gam^2+16*a1*a2-64*a2^2+3*a2,24*a1^2*gam^2+51*a1*a2*gam^2+25*a2^2*gam^2-16*a1*a2^2+22*a1*a2,-a1^2*gam^4+2*a1*a2*gam^4-a2^2*gam^4+16*a1^3*gam^2-16*a1^2*a2*gam^2-16*a1*a2^2*gam^2+16*a2^3*gam^2+256*a1^2*a2^2+603*a1^2*gam^2+1294*a1*a2*gam^2+603*a2^2*gam^2-352*a1^2*a2-352*a1*a2^2+484*a1*a2} union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2},explicit);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">Nig8JS9JI2ExRzYiIyIjTCIjISkvSSNhMkdGJiMhI0wiI1MvSSRnYW1HRiYsJComIyIiJSIiJiIiIilGNSNGNiIiI0Y2RjY8JUYkRiovRjAsJEYyISIiPCUvRiUjISRsJSIkOyUvRisjIiRsJUZCL0YwKiYqJiNGNiIjRUY2XiNGNkY2RjYpIiUiUiJGOEY2PCVGP0ZDL0YwLCQqJiwkRkhGNkY2RkxGNkY9PCUvRiUjIiZCNyIiJit3KC9GKyMhJlJlI0ZXL0YwLCQqJiMiIzYiJHEqRjYpIiY4RCJGOEY2RjY8JUZURlgvRjAsJEZnbkY9</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2840" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(subs(a1 = 33/80, a2 = -33/40, gam = (4/5)*sqrt(5),eqbr) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2});
solve(subs(a1 = 33/80, a2 = -33/40, gam = -(4/5)*sqrt(5),eqbr) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2});
solve(subs(a1 = 11223/77600, a2 = -25839/77600, gam = (11/970)*sqrt(12513),eqbr) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2});
solve(subs(a1 = 11223/77600, a2 = -25839/77600, gam = -(11/970)*sqrt(12513),eqbr) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2});</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSNhMUc2IkYkL0kjYTJHRiVGJy9JJGdhbUdGJUYpL0kkdjE1R0YlIiIhL0kkdjE2R0YlRiwvSSR2MzdHRiVGLC9JJHY0MkdGJUYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSNhMUc2IkYkL0kjYTJHRiVGJy9JJGdhbUdGJUYpL0kkdjE1R0YlIiIhL0kkdjE2R0YlRiwvSSR2MzdHRiVGLC9JJHY0MkdGJUYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSNhMUc2IkYkL0kjYTJHRiVGJy9JJGdhbUdGJUYpL0kkdjE1R0YlIiIhL0kkdjE2R0YlRiwvSSR2MzdHRiVGLC9JJHY0MkdGJUYs</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">PCkvSSNhMUc2IkYkL0kjYTJHRiVGJy9JJGdhbUdGJUYpL0kkdjE1R0YlIiIhL0kkdjE2R0YlRiwvSSR2MzdHRiVGLC9JJHY0MkdGJUYs</Equation></Text-field>
</Output>
</Group>
</Section>
<Section collapsed="true" MultipleChoiceAnswerIndex="-1" MultipleChoiceRandomizeChoices="false" TrueFalseAnswerIndex="-1" EssayAnswerRows="5" EssayAnswerColumns="60"><Title>
<Text-field style="Heading 3" layout="Heading 3">Branch with v32,v45,v21,v28,v39 - no solutions</Text-field></Title>
<Group labelreference="L2736" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Resolving disjoint sets of equations - Eliminate v32,v45,v21 variables</Text-field>
</Input>
</Group>
<Group labelreference="L2680" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2,gam, v21,v28,v32,v39,v45}={} then eqbr:={op(eqbr),i};fi: od:eqbr1:=eliminate(eqbr,[v32,v45,v21]):</Text-field>
</Input>
</Group>
<Group labelreference="L2749" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">What are the special cases, when v32,v45,v21 can not be eliminated this way - can not be solved</Text-field>
</Input>
</Group>
<Group labelreference="L2683" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(denom,map(rhs,eqbr1[1]));solve(15*a1^2*gam^2+42*a1*a2*gam^2-57*a2^2*gam^2+208*a1^2*a2-80*a1*a2^2+24*a1*a2);solve(5*a1^2+14*a1*a2-19*a2^2);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSNtaUdGJDYlUSNhMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GIzYkLUYsNi4tRiw2KC1JI21uR0YkNiRRIzE1RidGPkY6LUklbXN1cEdGJDYlLUYxNiVRI2ExRidGNEY3LUZlbjYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOi1GaW42JS1GMTYlUSRnYW1GJ0Y0RjdGXm9GYW9GPi1GOzYtUSIrRidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRl1wLUYsNiotRmVuNiRRIzQyRidGPkY6RltvRjpGMEY6RmRvRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTUZccEZecC1GLDYoLUZlbjYkUSM1N0YnRj5GOi1GaW42JUYwRl5vRmFvRjpGZG9GPkZpby1GLDYoLUZlbjYkUSQyMDhGJ0Y+RjpGaG5GOkYwRj5GZHAtRiw2KC1GZW42JFEjODBGJ0Y+RjpGW29GOkZccUY+RmlvLUYsNigtRmVuNiRRIzI0RidGPkY6RltvRjpGMEY+Rj5GPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYqLUZlbjYkUSIzRidGPkY6RltvRjpGMEY6RlRGPkZdci1GLDYqLUZlbjYkUSM2MEYnRj5GOkZbb0Y6RjBGOkZURj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCUqJkkjYTJHNiIiIiIsLiooIiM6RiYpSSNhMUdGJSIiI0YmKUkkZ2FtR0YlRixGJkYmKioiI1VGJkYrRiZGJEYmRi1GJkYmKigiI2RGJilGJEYsRiZGLUYmISIiKigiJDMjRiZGKkYmRiRGJkYmKigiIyEpRiZGK0YmRjNGJkY0KigiI0NGJkYrRiZGJEYmRiZGJiwkKioiIiRGJkYrRiZGJEYmRidGJkYmLCQqKiIjZ0YmRitGJkYkRiZGJ0YmRiY=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2KC1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQC1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVUSwwLjMzMzMzMzNlbUYnLUYjNigtRjM2JVEjYTJGJ0Y2RjlGPEZfb0ZWRllGQEZlbi1GIzYoLUYzNiVRJGdhbUYnRjZGOUY8LUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMkYnRkAtRl1wNiRRIjNGJ0ZALyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZocC8lKWJldmVsbGVkR0ZELUY9Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZARkJGRUZHRklGS0ZNRk9GaW4vRlVGam4tRmpvNigtRiM2Ji1JJm1zcXJ0R0YkNiMtRiM2Jy1GPTYtUSomdW1pbnVzMDtGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjIyMjIyMmVtRicvRlVGXnItRiM2Ki1GLDYkLUYjNigtRiM2Ji1GXXA2JFEjMzBGJ0ZARl1xLUklbXN1cEdGJDYlRjJGXHAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkAtRj02LVEiK0YnRkBGQkZFRkdGSUZLRk1GT0ZdckZfci1GIzYoLUZdcDYkUSM4NEYnRkBGXXFGMkZdcUZfb0ZALUY9Ni1RKCZtaW51cztGJ0ZARkJGRUZHRklGS0ZNRk9GXXJGX3ItRiM2Ji1GXXA2JFEkMTE0RidGQEZdcS1GXHM2JUZfb0ZccEZec0ZARkBGQEZdcUYyRl1xRl9vRl1xLUYsNiQtRiM2KC1GIzYmLUZdcDYkUSMyNkYnRkBGXXFGMkZARmlzLUYjNiYtRl1wNiRRIzEwRidGQEZdcUZfb0ZARmFzRmBwRkBGQEZARlZGWUZARlZGWUZALUYjNiYtRiM2KC1GIzYmLUZdcDYkUSI1RidGQEZdcUZbc0ZARmFzLUYjNigtRl1wNiRRIzE0RidGQEZdcUYyRl1xRl9vRkBGaXMtRiM2Ji1GXXA2JFEjMTlGJ0ZARl1xRmF0RkBGQEZWRllGQEZjcEZmcEZpcEZbcUZWRllGQEZWRllGQEZWRllGQEZALyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zlbi1GLDYmLUYjNipGMEZlbkZdb0Zlbi1GIzYoRmRvRjwtRiM2J0ZqcUZnb0ZWRllGQEZWRllGQEZWRllGQEZARmR2Rmd2RlZGWUZA">NiQ8JS9JI2ExRzYiRiUvSSNhMkdGJkYoL0kkZ2FtR0YmLCQqKCMiIiMiIiQiIiIpLCQqKiwoKiYiI0lGMClGJUYuRjBGMCooIiMlKUYwRiVGMEYoRjBGMComIiQ5IkYwKUYoRi5GMCEiIkYwRiVGMEYoRjAsKComIiNFRjBGJUYwRjAqJiIjNUYwRihGMEY9Ri9GMEYwRj0jRjBGLkYwLCgqJiIiJkYwRjdGMEYwKigiIzlGMEYlRjBGKEYwRjAqJiIjPkYwRjxGMEY9Rj1GMDwlRiRGJy9GKiwkRixGPQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNigtRiM2KC1JI21pR0YkNiVRI2ExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiPUYnL0Y6USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZTLUYjNictRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmZuLUYjNigtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEjMTlGJ0ZALUZebzYkUSI1RidGQC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW8vJSliZXZlbGxlZEdGRC1GPTYtUTEmSW52aXNpYmxlVGltZXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVRmJwLUYjNiQtRjM2JVEjYTJGJ0Y2RjlGQC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGREZARmlwRlxxRkBGaXBGXHFGQC1GPTYtUSIsRidGQEZCL0ZGRjhGR0ZJRktGTUZPRmFwL0ZVUSwwLjMzMzMzMzNlbUYnLUYjNihGZnBGPEZmcEZpcEZccUZARmlwRlxxRkBGQC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXnEtRiw2Ji1GIzYoLUYjNihGMkY8RmZwRmlwRlxxRkBGXnFGZHFGaXBGXHFGQEZARmZxRmlxRmlwRlxxRkA=">NiQ8JC9JI2ExRzYiLCQqJiMiIz4iIiYiIiJJI2EyR0YmRiwhIiIvRi1GLTwkL0YlRi1GLw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2768" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equations for linear dependece of the remaining equations - can divide by assumption</Text-field>
</Input>
</Group>
<Group labelreference="L2767" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq22:={seq(seq(factor(simplify((diff(eqbr1[2][i],v28)*diff(eqbr1[2][j],v39)-diff(eqbr1[2][i],v39)*diff(eqbr1[2][j],v28))/((15*a1^2*gam^2+42*a1*a2*gam^2-57*a2^2*gam^2+208*a1^2*a2-80*a1*a2^2+24*a1*a2)))),i=j+1..19),j=1..19)}:</Text-field>
</Input>
</Group>
<Group labelreference="L2745" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Via Groebner basis - no solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2742" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GB:=Groebner[Basis](eq22, plex(a1, a2, gam)):</Text-field>
</Input>
</Group>
<Group labelreference="L2737" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(convert(GB,set) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2,15*a1^2*gam^2+42*a1*a2*gam^2-57*a2^2*gam^2+208*a1^2*a2-80*a1*a2^2+24*a1*a2&lt;&gt;0},explicit);</Text-field>
</Input>
</Group>
<Group labelreference="L2794" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Resolving disjoint sets of equations - Eliminate v32,v45,v28 variables</Text-field>
</Input>
</Group>
<Group labelreference="L2796" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2,gam, v21,v28,v32,v39,v45}={} then eqbr:={op(eqbr),i};fi: od:eqbr1:=eliminate(eqbr,[v32,v45,v28]):</Text-field>
</Input>
</Group>
<Group labelreference="L2797" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">What are the special cases, when v32,v45,v28 can not be eliminated this way - can not be solved</Text-field>
</Input>
</Group>
<Group labelreference="L2792" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(denom,map(rhs,eqbr1[1]));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNiYtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1GIzYkLUYsNi4tRiw2KC1JI21uR0YkNiRRIzU3RidGPkY6LUklbXN1cEdGJDYlRjAtRmVuNiRRIjJGJ0Y+LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y6LUZpbjYlLUYxNiVRJGdhbUYnRjRGN0Zbb0Zeb0Y+LUY7Ni1RKCZtaW51cztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGam8tRiw2Ki1GZW42JFEjNDJGJ0Y+RjpGMEY6LUYxNiVRI2EyRidGNEY3RjpGYW9GPkZmby1GLDYoLUZlbjYkUSMxNUYnRj5GOi1GaW42JUZhcEZbb0Zeb0Y6RmFvRj4tRjs2LVEiK0YnRj5GQEZDRkVGR0ZJRktGTUZpb0ZbcC1GLDYoLUZlbjYkUSM4MEYnRj5GOkZobkY6RmFwRj5GZm8tRiw2KC1GZW42JFEkMjA4RidGPkY6RjBGOkZpcEY+RmZvLUYsNigtRmVuNiRRIzI0RidGPkY6RjBGOkZhcEY+Rj5GPkY+LUY7Ni1RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJy1GLDYoLUZlbjYkUSIzRidGPkY6RmhuRjpGVEY+Rl1yLUYsNigtRmVuNiRRIzYwRidGPkY6RmhuRjpGVEY+LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRic=">PCUqJkkjYTFHNiIiIiIsLiooIiNkRiYpRiQiIiNGJilJJGdhbUdGJUYrRiZGJioqIiNVRiZGJEYmSSNhMkdGJUYmRixGJiEiIiooIiM6RiYpRjBGK0YmRixGJkYxKigiIyEpRiZGKkYmRjBGJkYmKigiJDMjRiZGJEYmRjRGJkYxKigiI0NGJkYkRiZGMEYmRjFGJiwkKigiIiRGJkYqRiZGJ0YmRiYsJCooIiNnRiZGKkYmRidGJkYm</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2786" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equations for linear dependece of the remaining equations - can divide by assumption</Text-field>
</Input>
</Group>
<Group labelreference="L2787" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq22:={seq(seq(factor(simplify((diff(eqbr1[2][i],v21)*diff(eqbr1[2][j],v39)-diff(eqbr1[2][i],v39)*diff(eqbr1[2][j],v21))/(57*a1^2*gam^2-42*a1*a2*gam^2-15*a2^2*gam^2+80*a1^2*a2-208*a1*a2^2-24*a1*a2))),i=j+1..19),j=1..19)}:</Text-field>
</Input>
</Group>
<Group labelreference="L2793" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Via Groebner basis - no solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2789" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GB:=Groebner[Basis](eq22, plex(a1, a2, gam)):</Text-field>
</Input>
</Group>
<Group labelreference="L2795" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(convert(GB,set) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2,57*a1^2*gam^2-42*a1*a2*gam^2-15*a2^2*gam^2+80*a1^2*a2-208*a1*a2^2-24*a1*a2&lt;&gt;0},explicit);</Text-field>
</Input>
</Group>
<Group labelreference="L2803" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Resolving disjoint sets of equations - Eliminate v32,v45,v39 variables</Text-field>
</Input>
</Group>
<Group labelreference="L2806" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eqbr:=[]: for i in sol1[2] do if indets(i) minus {a1, a2,gam, v21,v28,v32,v39,v45}={} then eqbr:={op(eqbr),i};fi: od:eqbr1:=eliminate(eqbr,[v32,v45,v39]):</Text-field>
</Input>
</Group>
<Group labelreference="L2807" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">What are the special cases, when v32,v45,v39 can not be eliminated this way - can not be solved</Text-field>
</Input>
</Group>
<Group labelreference="L2810" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">map(denom,map(rhs,eqbr1[1]));</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtSSNtbkdGJDYkUSMxNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJ0Y3LUYjNiQtRiw2Ki1GLDYoLUYxNiRRIjNGJ0Y0RjctSSVtc3VwR0YkNiVGTy1GMTYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGNy1GXG82JS1GUDYlUSRnYW1GJ0ZTRlZGXm9GYW9GNC1GODYtUSgmbWludXM7RidGNEY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1wLUYsNihGaG5GNy1GXG82JS1GUDYlUSNhMkYnRlNGVkZeb0Zhb0Y3RmRvRjQtRjg2LVEiK0YnRjRGO0Y+RkBGQkZERkZGSEZccEZecC1GLDYoLUYxNiRRIzMyRidGNEY3RltvRjdGY3BGNEZpby1GLDYoRltxRjdGT0Y3RmFwRjRGNEY0RjQtRjg2LVEiLEYnRjRGOy9GP0ZVRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNihGMEY3RmNwRjdGWEY0RmBxLUYsNipGaG5GN0ZjcEY3RlhGN0ZPRjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GNEY0LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJw==">PCUsJCooIiM6IiIiSSNhMUc2IkYmLCoqKCIiJEYmKUYnIiIjRiYpSSRnYW1HRihGLUYmRiYqKEYrRiYpSSNhMkdGKEYtRiZGLkYmISIiKigiI0tGJkYsRiZGMkYmRiYqKEY1RiZGJ0YmRjFGJkYzRiZGJiwkKihGJUYmRjJGJkYpRiZGJiwkKipGK0YmRjJGJkYpRiZGJ0YmRiY=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L2805" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Equations for linear dependece of the remaining equations - can divide by assumption</Text-field>
</Input>
</Group>
<Group labelreference="L2802" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">eq22:={seq(seq(factor(simplify((diff(eqbr1[2][i],v21)*diff(eqbr1[2][j],v28)-diff(eqbr1[2][i],v28)*diff(eqbr1[2][j],v21))/(3*a1^2*gam^2-3*a2^2*gam^2+32*a1^2*a2-32*a1*a2^2))),i=j+1..19),j=1..19)}:</Text-field>
</Input>
</Group>
<Group labelreference="L2811" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">Via Groebner basis - no solutions</Text-field>
</Input>
</Group>
<Group labelreference="L2800" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">GB:=Groebner[Basis](eq22, plex(a1, a2, gam)):</Text-field>
</Input>
</Group>
<Group labelreference="L2804" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve(convert(GB,set) union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2,3*a1^2*gam^2-3*a2^2*gam^2+32*a1^2*a2-32*a1*a2^2&lt;&gt;0},explicit);</Text-field>
</Input>
</Group>
<Group labelreference="L2770" drawlabel="true">
<Input>
<Text-field style="Text" layout="Normal">The specific case in intersection of above - there is none</Text-field>
</Input>
</Group>
<Group labelreference="L2798" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">solve({57*a1^2*gam^2-42*a1*a2*gam^2-15*a2^2*gam^2+80*a1^2*a2-208*a1*a2^2-24*a1*a2,15*a1^2*gam^2+42*a1*a2*gam^2-57*a2^2*gam^2+208*a1^2*a2-80*a1*a2^2+24*a1*a2,3*a1^2*gam^2-3*a2^2*gam^2+32*a1^2*a2-32*a1*a2^2} union {a1&lt;&gt;0,a2&lt;&gt;0,gam&lt;&gt;0,a1&lt;&gt;a2},explicit);</Text-field>
</Input>
</Group>
</Section>
</Section>
</Section>
</Worksheet>
